Massive Double Copy in Three Spacetime Dimensions

Recent explorations on how to construct a double copy of massive gauge fields have shown that, while any amplitude can be written in a form consistent with colour-kinematics duality, the double copy is generically unphysical. In this paper, we explore a new direction in which we can obtain a sensible double copy of massive gauge fields due to the special kinematics in three-dimensional spacetimes. To avoid the appearance of spurious poles at 5-points, we only require that the scattering amplitudes satisfy one BCJ relation. We show that the amplitudes of Topologically Massive Yang-Mills satisfy this relation and that their double copy at three, four, and five-points is Topologically Massive Gravity.

==> anc/FivePointKinematicFactors.m <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    670957,      13604]
NotebookOptionsPosition[    670159,      13584]
NotebookOutlinePosition[    670570,      13600]
CellTagsIndexPosition[    670527,      13597]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "This", " ", "is", " ", "the", " ", "expression", " ", "of", " ", "the", 
   " ", "15", " ", "component", " ", "vector", " ", 
   RowBox[{"n", ".", "  "}]}], "Text"]], "Input",
 CellChangeTimes->{{3.8340366420205116`*^9, 3.8340366947718234`*^9}, {
  3.8340367371782722`*^9, 3.834036755073605*^9}, {3.834036794550606*^9, 
  3.8340368973808584`*^9}, {3.8340369320964203`*^9, 3.8340369634505897`*^9}, {
  3.834037057775383*^9, 3.8340370675944757`*^9}, {3.834037098052094*^9, 
  3.8340371072669706`*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"439a2f54-1d3e-4361-bed7-b2b2af171112"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"sij", " ", "are", " ", "Mandelstam", " ", "variables"}], ",", " ", 
   SubscriptBox["s", "ij"], " "}], 
  "Item"]], \
"ItemParagraph",ExpressionUUID->"aa8769b7-496c-44a6-a6a0-34564a06d617"]], \
"ItemNumbered",
 CellChangeTimes->{{3.834037058923171*^9, 
  3.8340370754891768`*^9}},ExpressionUUID->"c82de8bd-194c-438f-8196-\
c17740826021"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "eeij", " ", "are", " ", "the", " ", "products", " ", "of", " ", 
    "polarizations"}], ",", " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "i"], ".", 
    SubscriptBox["\[Epsilon]", "j"], " "}]}], 
  "Item"]],ExpressionUUID->"66feb0dd-be41-4344-8863-9318f1c02e5b"]], \
"ItemNumbered",
 CellChangeTimes->{{3.834037058923171*^9, 
  3.8340370770580587`*^9}},ExpressionUUID->"62592a57-b9d9-4256-9ef5-\
66d9197ac5d6"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
   "epij", " ", "are", " ", "the", " ", "products", " ", "of", " ", 
    "polarizations", " ", "and", " ", "momenta"}], "Subitem"], ",", " ", 
  StyleBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "i"], ".", 
    SubscriptBox["p", "j"]}], 
   "Subitem"]}]],ExpressionUUID->"b690c145-68a4-497c-b1f7-e203b2150b47"]], \
"ItemNumbered",
 CellChangeTimes->{{3.834037058923171*^9, 
  3.834037077945919*^9}},ExpressionUUID->"b1c3fc1a-1dda-4636-bde0-\
e89cbf6f1c19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"1000", " ", 
      SqrtBox["2"], " ", "s12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s23"}], 
       ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9645521", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"5778891", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"2686551", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1290340", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"3059143", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"8485130", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"76983", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"5711241", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"4086771", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"5716961", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"26000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"12600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"270200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"101750", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"59200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"57500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"61000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"5000", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"15000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"8500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"15000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"341644", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"293000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1424056", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1150256", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"979526", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1152360", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"763970", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"749796", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"201640", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"135860", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"8000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"42000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"27750", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"7000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"6500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"3000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"12960", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"14000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"128710", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"67710", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"105910", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"18600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"77700", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"55110", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"81650", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"5600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"1500", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"2100", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"3100", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"2000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"3500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"4958835", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"3785029", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"4197770", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"236064", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1916829", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"2143206", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1463933", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"3852481", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"2916279", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"4294229", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"6000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"5250", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"3000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"15000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"81510", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"48250", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"261990", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"20690", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"33850", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"156210", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"4060", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"24620", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"71750", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"34500", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "500", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{"300", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"17300", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"1300", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"4100", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"1100", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"3400", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"4500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"1000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"861050", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"684750", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"938505", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"246800", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"245600", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"273450", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"279100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"451150", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"512000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"854000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1100", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1500", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"34300", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"3400", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1100", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2300", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"49850", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"49850", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"86400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"49850", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"49850", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"49850", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"49850", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"49850", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"4705958", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"4249793", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"3094333", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"5349735", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"775877", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"2251024", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"773322", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"3081438", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1500888", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"6009263", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"6600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"6400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"30800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"46000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"23400", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"45000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"17400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"80682", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"87200", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"428068", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"551068", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"234528", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"630", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"209360", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"574638", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"219330", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"56360", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{
      "4400", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "6000", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "3200", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "5400", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{"3740", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"9840", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"14240", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"21840", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"3100", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"16000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"14340", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"17500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"3200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"995600", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"1218157", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"1368740", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"1015817", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"543407", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"62982", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"658384", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"74702", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"670832", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"1314857", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{
      "2000", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "5400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "800", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "3040", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "15000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "9460", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "37360", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "11400", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "7060", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1560", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "40420", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "4600", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "4000", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{"63900", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"87450", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"105570", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"140050", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"15450", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"34000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"25700", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"92800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"1200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"81250", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1032356", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1059301", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"937701", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1643225", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"25075", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"153828", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"162570", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1130112", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"141194", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1188461", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2400", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2600", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1400", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"12924", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"37076", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"39076", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"13496", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"4640", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"13720", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"44916", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"31280", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "105940", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "108764", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "119640", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"86244", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"49664", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"22224", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"59508", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"3104", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"19164", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "105364", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"48890", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"70890", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"70890", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"119380", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"21534", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"35876", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"66", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"84366", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"90", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"70890", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", "ep34", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4364", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"10", " ", "s14"}], "-", 
            RowBox[{"995", " ", "s23"}], "-", 
            RowBox[{"76", " ", "s24"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "ep32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"885029", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"6650", " ", 
             SuperscriptBox["s23", "2"]}], "-", 
            RowBox[{"10560", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"26354", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120835", " ", "s23"}], "+", 
               RowBox[{"184842", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2671623", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"103050", " ", 
             SuperscriptBox["s23", "2"]}], "+", 
            RowBox[{"51020", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"87028", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"727405", " ", "s23"}], "+", 
               RowBox[{"1004999", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3565751", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"49850", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"100", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30", " ", "s23"}], "-", 
               RowBox[{"203", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"1200", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"6680", " ", "s14", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"37164", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"5910", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"512980", " ", "s14"}], "-", 
               RowBox[{"2311279", " ", "s23"}], "+", 
               RowBox[{"177182", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "102800"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"72500", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"345500", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"210490", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"468432", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"82754", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"200", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"600", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "950"}], " ", "s14"}], "+", 
               RowBox[{"684", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"115", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"84", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"186", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "27"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"33", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5545662"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"49850", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"20550", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"66408", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"22000", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3069673", " ", "s23"}], "+", 
               RowBox[{"1816511", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"505125", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"712344", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"323377", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6203057", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"50", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"33250", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"343388", " ", "s14"}], "-", 
               RowBox[{"2599629", " ", "s23"}], "-", 
               RowBox[{"1803368", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"3650", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"25664", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"18538", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"395", " ", "s23"}], "+", 
               RowBox[{"457", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2775", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2675", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"3843", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"33955", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"96675", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"448025", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"252079", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"376607", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"14862", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"351771", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15081", " ", "s23"}], "+", 
               RowBox[{"77057", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30750", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"19678", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"24445", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"173375", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"383113", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"683324", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4976291", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1164593", " ", "s23"}], "+", 
               RowBox[{"1303531", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"678500", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1092457", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1039101", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24925", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"41025", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"51882", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"35245", " ", 
                SuperscriptBox["s24", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4542934", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"29950", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
            RowBox[{"400", " ", "s13", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"30820", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"400", " ", "s13", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"36252", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"37076", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"100", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "s23"}], "+", "s24"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"228400", " ", "s13"}], "-", 
               RowBox[{"338420", " ", "s14"}], "+", 
               RowBox[{"2705027", " ", "s23"}], "+", 
               RowBox[{"446476", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"40", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"616", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"226", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5000"}], " ", 
                SuperscriptBox["s13", "2"]}], "-", 
               RowBox[{"2200", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"119760", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"381045", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"116890", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"374171", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"302884", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"170", " ", "s14"}], "+", 
                  RowBox[{"35", " ", "s23"}], "+", 
                  RowBox[{"81", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7753971", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"101000", " ", "s13"}], "-", 
               RowBox[{"63540", " ", "s14"}], "+", 
               RowBox[{"4415459", " ", "s23"}], "+", 
               RowBox[{"3944088", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3350"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"225000", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"5", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3255", " ", "s23"}], "-", 
                  RowBox[{"3638", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"50", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"45", " ", "s14"}], "-", 
                  RowBox[{"19", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"354308", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"217119", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"500", " ", 
                SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
               RowBox[{"41575", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"55500", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"62992", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["s24", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"40", " ", "s13"}], "+", 
                  RowBox[{"4849", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"100", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s23", "2"], "+", 
                  RowBox[{"26", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"s13", "-", "s24"}], ")"}], " ", "s24"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"200", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s14"}], 
       ")"}], " ", "s23"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10956", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"6826", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"3386", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"15290", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"18898", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"17380", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"6888", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"22476", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"11456", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1646", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"1050", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"166", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1566", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"366", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2814", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2960", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1130", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"394", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"3060", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1560", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"60", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"60", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"540", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"15202", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"9608", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"8198", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"41734", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"45652", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"34094", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"13888", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"43636", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"21068", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"3802", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"850", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"3350", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"1742", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"4492", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"2392", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"7128", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"8460", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"3770", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"368", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"9070", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"5620", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{
      "200", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "600", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{"120", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"120", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1080", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"14225", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"13093", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"15690", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"4658", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1747", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"518", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"3541", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"9087", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"5493", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"20043", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"60", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"160", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"440", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1080", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"280", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"620", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"360", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1100", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"150", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"70", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"1460", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"420", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"70", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"180", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"10", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"270", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"70", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"30", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"779", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1959", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1359", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1970", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"3531", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1794", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"2151", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"457", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"2509", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"3499", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"76", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"224", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"224", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"896", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"620", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"284", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"480", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"3398", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"4107", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"2833", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"1109", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"8801", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"3664", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"3660", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"2182", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"4332", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"8387", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{
      "152", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "448", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "448", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1792", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "120", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1240", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "568", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "960", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{"1120", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"1222", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"1370", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"2462", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"758", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"632", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"804", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1872", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1028", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1222", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"260", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"410", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"410", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"670", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"266", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"224", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"116", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"484", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"160", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"410", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"520", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"820", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"820", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1340", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"532", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"448", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"232", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"968", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"320", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"820", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", "ep34", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["m", "4"], " ", "s23"}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["s23", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["s23", "3"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "ep32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3088"}], " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"73", " ", "s23"}], "+", "s24"}], ")"}]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["s23", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "s23"}], "+", 
               RowBox[{"3", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1444", " ", "s23"}], "+", 
               RowBox[{"111", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4578", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8601", " ", "s23"}], "-", 
               RowBox[{"522", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"875", " ", "s23"}], "+", 
               RowBox[{"522", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12902", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "457"}], " ", "s14"}], "+", 
               RowBox[{"28935", " ", "s23"}], "-", 
               RowBox[{"1345", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"85", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"55", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"71", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"33", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"782", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"2174", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"71", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"1252", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4356", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19328", " ", "s23"}], "+", 
               RowBox[{"611", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"851", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"1086", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"130", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"45", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"497", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"130", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13856", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"800", " ", "s13"}], "+", 
               RowBox[{"1560", " ", "s14"}], "-", 
               RowBox[{"26388", " ", "s23"}], "+", 
               RowBox[{"1159", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "100"}], " ", "s14", " ", "s23"}], "+", 
               RowBox[{"485", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1516", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"260", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2800"}], " ", "s13", " ", "s23"}], "-", 
               RowBox[{"5620", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"6403", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2798", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"260", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6026", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8408", " ", "s23"}], "-", 
               RowBox[{"1959", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12343"}], " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"4107", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"410", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "15"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"611", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"410", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12224", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"140", " ", "s14"}], "-", 
               RowBox[{"16938", " ", "s23"}], "+", 
               RowBox[{"525", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7269", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1802", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"224", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"60", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", "s23"}], "+", "s24"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"525", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"58", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"224", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"20", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "s23"}], "+", 
                  RowBox[{"3", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10382", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4584", " ", "s23"}], "-", 
               RowBox[{"337", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8441"}], " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"3079", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"150", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"295", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"17", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"150", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "14536"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2120", " ", "s14"}], "-", 
               RowBox[{"33728", " ", "s23"}], "+", 
               RowBox[{"1569", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "200"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"300", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"35", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"280", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"214", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "200"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"4540", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"2093", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"280", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"4952", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"50", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "s13"}], "+", 
               RowBox[{"9", " ", "s14"}], "+", 
               RowBox[{"52", " ", "s23"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "s13", " ", "s14"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"s14", " ", "s23"}], "+", 
               RowBox[{"4", " ", "s23", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"2", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "-", 
                  RowBox[{"16", " ", "s23"}]}], ")"}]}], "-", 
               RowBox[{"51", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"8", " ", "s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s23"}], "+", 
                  RowBox[{"5", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"53808", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"37088", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"24368", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"18000", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"3456", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"38240", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"2664", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"728", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"26608", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"48448", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1080", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"1320", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"1980", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"1320", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"900", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"1768", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"7368", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"8008", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"7528", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2880", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"2600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"6548", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"120", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"260", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"420", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"260", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"360", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"360", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"360", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"840", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"180", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"440", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"360", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"480", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"180", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"23386", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"21558", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"21226", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"6372", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"4110", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"10988", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"7442", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"14714", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"12418", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"18918", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"760", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"256", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"1176", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"764", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"604", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"540", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"644", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"420", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"3980", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"3004", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"3130", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1264", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1084", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1956", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"988", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1236", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"2044", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2984", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"280", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"340", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"340", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"440", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"340", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"340", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"340", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"340", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"340", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"29157", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"22507", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"22047", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"38680", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"11907", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"6302", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"8427", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"29611", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"5657", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"39957", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"770", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"320", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"770", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"320", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"118", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"2132", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"4172", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"3592", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"240", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"2590", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"4512", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"2070", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"1060", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{
      "40", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "100", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "40", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"100", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"2339", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"4577", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"6894", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"4948", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"1249", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"2334", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"2267", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"655", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"1587", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"4067", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{
      "40", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "40", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "64", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "376", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "56", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "144", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "140", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "56", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "80", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{"250", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"94", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"90", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"796", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"434", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"116", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"518", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"1106", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"494", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"194", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"8910", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"6995", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"6695", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"11105", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"747", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"132", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2232", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"7942", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1140", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"9595", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"140", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"440", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"440", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"540", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"280", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"670", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"350", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"620", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"480", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"266", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"136", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"626", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1046", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"230", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"430", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"600", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"850", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"850", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"1450", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"290", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"440", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"1040", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"850", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ep41"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5168", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"340", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s23", "-", 
               RowBox[{"5", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"494", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"470", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"20", " ", "s14", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "s23"}], "+", 
               RowBox[{"6", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6120", " ", "s14"}], "-", 
               RowBox[{"7438", " ", "s23"}], "+", 
               RowBox[{"6823", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "800"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"340", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"1444", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"3000", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"707", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"540", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"10", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"192", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"92", " ", "s14"}], "-", 
               RowBox[{"57", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s14", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "s14"}], "+", 
               RowBox[{"4", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"65", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"70", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"26976", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"340", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"428", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"650", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"250", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6218", " ", "s23"}], "+", 
               RowBox[{"4697", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1818", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2379", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"2905", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"29192", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"300", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"872", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"826", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"440", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"180", " ", "s13"}], "+", 
               RowBox[{"16", " ", "s14"}], "+", 
               RowBox[{"1508", " ", "s23"}], "+", 
               RowBox[{"41", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", "s13", " ", "s23"}], "+", 
               RowBox[{"120", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"1922", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"40", " ", "s13", " ", "s24"}], "-", 
               RowBox[{"880", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"129", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"1272", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"20", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"10", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12512"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2162", " ", "s23"}], "+", 
               RowBox[{"15013", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"117", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"110", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"300", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"413", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"394", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"2205", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"59488", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"460", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"314", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"600", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"10", " ", "s23", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "s14"}], "+", 
               RowBox[{"85", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1800", " ", "s13"}], "+", 
               RowBox[{"2000", " ", "s14"}], "+", 
               RowBox[{"24018", " ", "s23"}], "+", 
               RowBox[{"25467", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", "s13", " ", "s14"}], "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"520", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"4244", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"40", " ", "s13", " ", "s24"}], "-", 
               RowBox[{"400", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"4077", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"6790", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35856", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2504", " ", "s14"}], "-", 
               RowBox[{"12094", " ", "s23"}], "-", 
               RowBox[{"7995", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"50", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"97", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"531", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"389", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"33", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"266", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"8", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "50"}], " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"127", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"55", " ", 
                SuperscriptBox["s24", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35168", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2554", " ", "s23"}], "+", 
               RowBox[{"3541", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2644", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"3927", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"7695", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"170", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"97", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"215", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"425", " ", 
                SuperscriptBox["s24", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64656", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "s14"}], "+", 
               RowBox[{"6739", " ", "s23"}], "+", 
               RowBox[{"5481", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"250", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"274", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"535", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4638", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"3229", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"4280", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "ep34", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "288"}], " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"164", " ", 
                SuperscriptBox["m", "4"], " ", "s23"}], "-", 
               RowBox[{"31", " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s23", "3"]}]}], ")"}]}], "+", 
            RowBox[{"ep32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8504", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2729", " ", "s23"}], "+", 
                  RowBox[{"1876", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "60"}], " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"147", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"175", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"387", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"104", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"700", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"20", " ", 
      SqrtBox["2"], " ", "s12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s14", "+", 
        "s23", "+", "s24"}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"200", " ", 
      SqrtBox["2"], " ", "s23", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s23"}], 
       ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "21364"}], " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"11494", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"7734", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"21290", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"15138", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"11020", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"7928", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"14156", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"2864", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"19874", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"650", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"446", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2154", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"3354", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"4934", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"240", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2330", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2914", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2260", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"760", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"140", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"140", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"140", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"540", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"140", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"54038", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"37752", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"27638", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"64454", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"48812", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"38386", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"24128", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"36516", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"12892", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"50962", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"850", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"2150", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"302", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"5548", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"7648", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"11568", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"860", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"5570", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"6808", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"6070", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"1620", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{
      "200", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "200", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{"280", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"280", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"280", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1080", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"280", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"10675", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"7767", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"12510", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"3102", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"9407", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1558", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"5679", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"5453", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"7967", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"11217", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"260", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"360", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"240", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"480", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"280", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"250", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"170", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"360", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"220", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"30", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"180", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"110", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"30", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"30", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"70", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3582", " ", "ep31", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"80", " ", "ep34", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["m", "2"], " ", "s23"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["s23", "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "ep32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"518", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "s23"}], "-", 
               RowBox[{"237", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1516", " ", "s23"}], "-", 
               RowBox[{"237", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ep31", " ", "s23", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"75", " ", "s23"}], "-", 
            RowBox[{"1618", " ", "s24"}]}], ")"}]}], "+", 
         RowBox[{"ep31", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12019", " ", "s23"}], "-", 
            RowBox[{"1618", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"10201", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"8621", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"7221", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"12230", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"2911", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"1686", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"2731", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"8483", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"1871", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"10881", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"44", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"656", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"656", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"576", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"140", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"420", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"796", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"480", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"19162", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"19633", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"16527", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"31871", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"7381", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"1016", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"7660", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"24342", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"4308", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"22953", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{
      "88", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1312", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1312", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1152", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "280", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "840", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1592", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "960", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{"2980", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"2518", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"3130", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"178", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"2098", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"192", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1776", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"2532", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1568", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"2518", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"940", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1290", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1290", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2230", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"154", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"656", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"196", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1596", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1290", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1880", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2580", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2580", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"4460", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"308", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1312", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"392", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"3192", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2580", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"50", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"28", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "s13"}], "-", 
               RowBox[{"15", " ", "s14"}], "+", 
               RowBox[{"260", " ", "s23"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "s13", " ", "s14"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"32", " ", "s13", " ", "s23"}], "-", 
               RowBox[{"37", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"40", " ", "s23", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "s13", " ", "s14"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"s14", " ", "s23"}], "+", 
               RowBox[{"4", " ", "s23", " ", "s24"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7416", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3320"}], " ", "s14"}], "+", 
               RowBox[{"31568", " ", "s23"}], "-", 
               RowBox[{"989", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"400", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"7940", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"9367", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"280", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"5912", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"400", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"100", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"280", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"1084", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5058", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1732", " ", "s23"}], "-", 
               RowBox[{"301", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7179"}], " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"8801", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"350", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "95"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1023", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"350", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "-", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7236"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "25968"}], " ", "s23"}], "+", 
               RowBox[{"5009", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1169", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"7016", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"470", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"41", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"235", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6338", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1517", " ", "s14"}], "+", 
               RowBox[{"19065", " ", "s23"}], "-", 
               RowBox[{"2155", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"10", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"199", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"352", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"164", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"2092", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"2606", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"199", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"1238", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"164", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15264", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"800", " ", "s13"}], "+", 
               RowBox[{"760", " ", "s14"}], "+", 
               RowBox[{"52372", " ", "s23"}], "-", 
               RowBox[{"9221", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2800", " ", "s13", " ", "s23"}], "+", 
               RowBox[{"1620", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"11857", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"22038", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"940", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"100", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"65", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1454", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"940", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12294", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"38952", " ", "s23"}], "-", 
               RowBox[{"8621", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2518", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"2580", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8517"}], " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"19633", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1290", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1056", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"680", " ", "s14"}], "+", 
               RowBox[{"44", " ", "s23"}], "+", 
               RowBox[{"850", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4911"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"140", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "s23"}], "-", "s24"}], ")"}]}], "+", 
               RowBox[{"5062", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"656", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"125", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1102", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"656", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"20", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "s23"}], "+", 
                  RowBox[{"7", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2073068"}], " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"350272", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"313192", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"9719220", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"10394544", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"5090240", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"3359164", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"13679628", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"3303868", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"5636512", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"37600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"116600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"368800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"83000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"251800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"217300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"109400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"12600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"9400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"4000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"17000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"38000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"15600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"525548", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"8800", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"747148", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1596452", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"2188292", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"970080", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1207740", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1256532", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1454680", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1194080", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"3200", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"75000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"46600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"98400", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"108800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"72200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"5600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"6800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"3400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"64280", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"6400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"30480", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"14480", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"298920", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"143200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"231000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"14080", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"324400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"165600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"3200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"3400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"3600", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"4000", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"6800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"4400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"9200", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"3600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"4000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"8000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"3600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"4120375", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"2402927", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"3108955", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1158262", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"177733", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"2067398", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"317951", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1821243", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1144677", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"3292377", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"56600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"34350", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"30800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"7550", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"27000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"67090", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"368890", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"302910", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"88920", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"59520", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"22880", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"266890", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"124600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"9500", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{
      "650", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "5000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "1400", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "5000", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{"700", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"2450", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"5750", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"4850", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"6800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"7900", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"5350", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"3750", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"7200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"722025", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"582305", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"844940", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"104030", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"359705", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"196120", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"322785", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"418345", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"454355", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"636055", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"250", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1050", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"37650", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"7850", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"5750", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"4250", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"4350", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"7200", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"5500", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"3600", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"48625", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"48625", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"60725", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"3250", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"49375", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"2500", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"49375", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"51875", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"49375", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"51125", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"3088856", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1853476", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"2041356", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"2736620", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"2593624", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"616392", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"2295664", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"2688976", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"1017684", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"3156816", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"11400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"10400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"15600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"69300", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"25800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"20800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"36200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"2400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"2400", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"1600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"120524", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"10000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"90976", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"164376", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"338796", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"337240", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"282420", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"309216", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"394360", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"146520", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{
      "800", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "3600", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "6200", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "4800", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "13300", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{"9620", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"1600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"3820", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"2220", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"22580", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"14300", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"3020", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"29400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"18995", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"248256", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"276850", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"1091381", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"344954", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"261346", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"84343", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"937651", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"281219", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"314906", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{
      "4000", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "4700", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "2400", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "5700", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1600", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "18510", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "13840", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "24440", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "2720", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "870", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1520", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "27110", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "18550", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{"350", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"26020", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"38035", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"85470", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"5580", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"25970", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"20160", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"87020", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"9980", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"24420", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"150732", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"244722", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"266522", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"527750", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"90430", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"398496", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"156020", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"516644", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"186368", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"169542", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2400", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"28", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"18128", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"20128", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"20912", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"3020", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"13740", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"23148", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"7560", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"27220", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"17917", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"29595", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2843", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"11713", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"48", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"15494", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"23408", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"20158", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"20517", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"23020", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"33670", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"33670", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"60690", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"15702", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"18128", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"6652", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"45148", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"5320", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"33670", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", "ep34", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"146432", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"310", " ", "s14"}], "+", 
               RowBox[{"20269", " ", "s23"}], "+", 
               RowBox[{"892", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"100", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"90", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"6491", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"300", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"1292", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"200", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"485", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"100", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"448", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"100", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ep32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1556128", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"15025", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"29460", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"5862", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "632672"}], " ", "s23"}], "+", 
               RowBox[{"757076", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"121385", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"300484", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"45948", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2631536"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s14", "3"]}], "+", 
            RowBox[{"72850", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
            RowBox[{"875", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"44734", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16750", " ", "s14"}], "-", 
               RowBox[{"938221", " ", "s23"}], "+", 
               RowBox[{"388818", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13000", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"1068525", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"6000", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"383318", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"178936", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2187596"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"42150", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"352681", " ", "s23"}], "-", 
               RowBox[{"297763", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"21235", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"14099", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"6650", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "514685"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"434523", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"46906", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7382908", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4800", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"49375", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"3000", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s23"}], "-", "s24"}], ")"}]}], "+", 
            RowBox[{"20680", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"22958", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"8520", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1602160", " ", "s14"}], "+", 
               RowBox[{"454777", " ", "s23"}], "+", 
               RowBox[{"1850924", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5000"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"10550", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"13840", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"173400", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"25700", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"394555", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"139580", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"339069", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"43588", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"50", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8008", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["s14", "3"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
            RowBox[{"5", " ", "s14", " ", 
             SuperscriptBox["s23", "2"]}], "-", 
            RowBox[{"258", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
            RowBox[{"174", " ", "s14", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"168", " ", "s14", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"40", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"872", " ", "s13"}], "+", 
               RowBox[{"2113", " ", "s14"}], "+", 
               RowBox[{"1542", " ", "s23"}], "+", 
               RowBox[{"3300", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"160", " ", 
                SuperscriptBox["s13", "2"]}], "+", 
               RowBox[{"1008", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"451", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"180", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1692", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"776", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1144", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"8", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"92", " ", "s14"}], "+", 
                  RowBox[{"35", " ", "s23"}], "+", 
                  RowBox[{"37", " ", "s24"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"4", " ", "s24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "s23"}], "+", "s24"}], ")"}]}], "+", 
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "s23"}], "+", 
                  RowBox[{"44", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee45", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ep21", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1442272", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"49125", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2070127", " ", "s23"}], "-", 
                  RowBox[{"2013476", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"20820", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"20117", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"33670", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "541055"}], " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"220756", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"240922", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"ep24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3751468", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"2975", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1055203", " ", "s23"}], "-", 
                  RowBox[{"681424", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"38055", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"4818", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"27020", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "55370"}], " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"762679", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"244228", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"ee24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "ep52", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2653156", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"2800", " ", 
                SuperscriptBox["s14", "3"]}], "-", 
               RowBox[{"30375", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"785", " ", "s23"}], "-", 
                  RowBox[{"458", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"21355", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"16652", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"9064", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "592946"}], " ", "s14"}], "-", 
                  RowBox[{"1627847", " ", "s23"}], "+", 
                  RowBox[{"366296", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10125", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"5365", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"9574", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"61060", " ", 
                   SuperscriptBox["s14", "2"]}], "-", 
                  RowBox[{"98085", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"401880", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"172728", " ", "s14", " ", "s24"}], "-", 
                  RowBox[{"327699", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"224004", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"ep53", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3393872", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["s13", "3"]}], "-", 
               RowBox[{"2000", " ", 
                SuperscriptBox["s14", "3"]}], "+", 
               RowBox[{"5200", " ", 
                SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
               RowBox[{"18500", " ", "s14", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"49150", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["s13", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "-", "s24"}], ")"}]}], "-", 
               RowBox[{"5600", " ", 
                SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
               RowBox[{"15570", " ", "s14", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"57925", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"1020", " ", "s14", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"24226", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"18128", " ", 
                SuperscriptBox["s24", "3"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"101600", " ", "s13"}], "+", 
                  RowBox[{"335420", " ", "s14"}], "+", 
                  RowBox[{"310323", " ", "s23"}], "+", 
                  RowBox[{"320164", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"5", " ", "s14", " ", "s23"}], "-", 
                  RowBox[{"4", " ", "s23", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7400", " ", 
                   SuperscriptBox["s13", "2"]}], "+", 
                  RowBox[{"56200", " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"193020", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"227475", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"99880", " ", "s14", " ", "s24"}], "-", 
                  RowBox[{"527172", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"304928", " ", 
                   SuperscriptBox["s24", "2"]}], "-", 
                  RowBox[{"200", " ", "s13", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"82", " ", "s14"}], "-", 
                    RowBox[{"145", " ", "s23"}], "+", 
                    RowBox[{"11", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"ep54", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"745868", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"2800", " ", 
                SuperscriptBox["s14", "3"]}], "+", 
               RowBox[{"13200", " ", 
                SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
               RowBox[{"5400", " ", "s14", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"68125", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"244200", " ", "s13"}], "+", 
                  RowBox[{"1050480", " ", "s14"}], "+", 
                  RowBox[{"2026317", " ", "s23"}], "-", 
                  RowBox[{"1450316", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"2800", " ", 
                SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
               RowBox[{"11000", " ", "s14", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"29970", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"47152", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"27020", " ", 
                SuperscriptBox["s24", "3"]}], "-", 
               RowBox[{"400", " ", 
                SuperscriptBox["s13", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "+", "s24"}], ")"}]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"19", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"2", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"2", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"29200", " ", 
                   SuperscriptBox["s13", "2"]}], "+", 
                  RowBox[{"148600", " ", 
                   SuperscriptBox["s14", "2"]}], "-", 
                  RowBox[{"33900", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"772855", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"125720", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"201531", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"144672", " ", 
                   SuperscriptBox["s24", "2"]}], "+", 
                  RowBox[{"200", " ", "s13", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"565", " ", "s14"}], "+", 
                    RowBox[{"96", " ", "s23"}], "+", 
                    RowBox[{"113", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1000", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s14"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s14", "+", 
        "s23", "+", "s24"}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1000", " ", 
      SqrtBox["2"], " ", "s14", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s23", "+", "s24"}], 
       ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1841661", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1721631", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"653491", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1792060", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1500837", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"916530", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"668197", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1738819", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"481511", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"2968501", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"4750", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"4000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"129796", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"41000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"288696", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"319696", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"436966", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"119440", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"147970", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"439836", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"165440", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"150940", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"8000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"13250", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"14000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"30360", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"14000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"5890", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"1110", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"3310", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"12400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"8700", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"18510", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"6650", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"1500", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"2900", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"900", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"3900", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"2000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"900", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"3500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"16335", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"305089", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"270170", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"173624", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"111489", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"434154", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"338553", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"38179", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"226339", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"392089", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"250", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"26890", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"9250", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"36610", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"2090", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"15950", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"69390", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"15540", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"26380", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"20250", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"13500", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "500", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{"1300", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"3700", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"300", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"4900", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1900", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"2600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"4500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"145450", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"131550", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"181795", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"84000", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"21300", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"49750", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"13000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"49550", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"72300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"189300", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1900", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1500", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"4700", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2600", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1900", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"700", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"8650", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"8650", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"17600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"8650", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"8650", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"8650", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"8650", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"8650", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"708478", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"726013", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"758953", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1162235", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"355457", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"143616", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"417802", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"796358", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"128992", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"957083", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"7038", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"3812", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"16188", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"83448", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"60170", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"51760", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"18758", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"90530", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"8560", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"2140", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"4360", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"2360", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"4440", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"900", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"3800", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"3260", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"3700", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"151000", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"140363", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"91060", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"232703", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"71687", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"113462", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"26344", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"145218", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"74488", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"248863", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{
      "1840", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "17540", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "11040", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "12200", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "4740", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "10240", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "15780", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "7000", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{"38000", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"41950", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"53630", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"28050", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"18550", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"9800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"22800", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"4100", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"12700", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"41950", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"40904", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"20759", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"8841", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"48425", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"33775", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"107148", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"14930", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"55492", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"70454", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"87599", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1284", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"12084", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"12084", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"10136", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"4360", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"4920", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"16444", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"4280", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"45460", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"55276", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"59960", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"63596", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"17176", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"20616", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"12172", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"28936", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1276", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"55276", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"19410", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"24810", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"24810", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"40220", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"2006", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"12084", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"5394", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"27494", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"8610", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"24810", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", "ee24", " ", "ep34", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"26816", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"135", " ", "s14"}], "+", 
               RowBox[{"943", " ", "s23"}], "-", 
               RowBox[{"81", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"220", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"679", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"50", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"37", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"100", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"110", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"155", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"44", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"100", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ee24", " ", "ep32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "610956"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"6860", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"7486", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"97229", " ", "s23"}], "+", 
               RowBox[{"131188", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14965", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"3018", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"37444", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee23", " ", "ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1089342", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"8650", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"29350", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"29472", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"9400", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"274293", " ", "s23"}], "+", 
               RowBox[{"373451", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77475", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"8896", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"68343", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2051372", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"23450", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21000", " ", "s14"}], "-", 
               RowBox[{"152863", " ", "s23"}], "-", 
               RowBox[{"271836", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
            RowBox[{"48980", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"28852", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1000", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"183795", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"14000", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"127961", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"115408", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee23", " ", "ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"753109", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "308380"}], " ", "s14"}], "+", 
               RowBox[{"144339", " ", "s23"}], "-", 
               RowBox[{"364062", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1000", " ", 
                SuperscriptBox["s14", "3"]}], "-", 
               RowBox[{"4325", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"6350", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"638", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"4305", " ", 
                SuperscriptBox["s24", "3"]}], "-", 
               RowBox[{"150", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", "s23"}], "+", 
                  RowBox[{"19", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"20", " ", "s14", " ", "s24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"125", " ", "s23"}], "+", 
                  RowBox[{"107", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8900", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"6900", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"16256", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1807", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"5", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3350", " ", "s23"}], "+", 
                  RowBox[{"9409", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "635289"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"34546", " ", "s23"}], "+", 
               RowBox[{"350562", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"53325", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"131967", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"47584", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6300", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"12902", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"7705", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1724631", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"8650", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"41950", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"55276", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"24810", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"17", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18167", " ", "s23"}], "+", 
               RowBox[{"42589", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"130800", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"140863", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"20759", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1979111", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"128740", " ", "s14"}], "-", 
               RowBox[{"405919", " ", "s23"}], "-", 
               RowBox[{"363408", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1100"}], " ", "s14", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"10175", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"30350", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"28328", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"7705", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{"500", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "+", 
                  RowBox[{"2", " ", "s24"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"100", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"31075", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"38722", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"2246", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"5", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"205", " ", "s23"}], "+", 
                  RowBox[{"72", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"419894", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4000"}], " ", "s13"}], "+", 
               RowBox[{"82220", " ", "s14"}], "-", 
               RowBox[{"343007", " ", "s23"}], "+", 
               RowBox[{"261684", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14000", " ", "s13", " ", "s14"}], "+", 
               RowBox[{"5200", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"12840", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"26555", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"12310", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"24989", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"64244", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2775"}], " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", "s23"}], "-", 
                  RowBox[{"11", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"7910", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"566", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"6042", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{"20", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"175", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"174", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"109", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"972337", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"180108", " ", "s14"}], "-", 
               RowBox[{"22789", " ", "s23"}], "+", 
               RowBox[{"6112", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"155", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"425", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"62275", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"20739", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"71013", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"77742", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"225", " ", 
                SuperscriptBox["s14", "3"]}], "-", 
               RowBox[{"3625", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"6875", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"888", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"3021", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"775", " ", "s23"}], "+", 
                  RowBox[{"815", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2925", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"6125", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"4111", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"25", " ", 
       SqrtBox["2"], " ", "s14", " ", "s23"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1866", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"986", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"346", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"378", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"1480", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"82", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"486", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"766", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"1206", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"74", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"226", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"226", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"271", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"145", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"266", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"65", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"10", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "-", 
       RowBox[{"10", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"35", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"25", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"25", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"5162", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"2828", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"1662", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"2401", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"1258", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"4284", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"1212", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"789", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"1238", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"4418", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"48", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"602", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
       RowBox[{"602", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"682", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"430", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"842", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"230", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
       RowBox[{"70", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
       RowBox[{"50", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
       RowBox[{"50", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
       RowBox[{"1445", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"1303", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"1560", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"273", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"653", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"292", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"731", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"942", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"1053", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"1553", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"30", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"30", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"75", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s23", "3"]}], "-", 
       RowBox[{"75", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["s23", "3"]}], "-", 
       RowBox[{"110", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s23", "3"]}], "-", 
       RowBox[{"75", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s23", "3"]}], "-", 
       RowBox[{"75", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s23", "3"]}], "-", 
       RowBox[{"75", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s23", "3"]}], "-", 
       RowBox[{"75", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s23", "3"]}], "+", 
       RowBox[{"75", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s23", "3"]}], "-", 
       RowBox[{"549", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"579", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"479", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"720", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"81", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"134", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"49", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"447", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"279", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"769", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"6", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"44", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{"44", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"24", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"30", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"54", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{"1338", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"1417", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"1198", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"2229", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"19", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"134", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"240", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"1558", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"242", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"1797", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{
       "12", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "88", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "88", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "48", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "20", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "60", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "108", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "40", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{"195", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"232", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"270", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"147", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"132", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"62", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"129", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"23", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"107", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"232", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"60", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"85", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"85", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"145", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"21", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"44", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"4", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"104", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"10", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"85", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"120", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"170", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"170", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"290", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"42", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"88", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"8", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"208", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"170", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"ee15", " ", "ee24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "ep34", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["m", "4"], " ", "s23"}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["s23", "2"]}], "+", 
             SuperscriptBox["s23", "3"]}], ")"}]}], "+", 
          RowBox[{"ep31", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"458", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1381", " ", "s23"}], "-", 
                RowBox[{"107", " ", "s24"}]}], ")"}]}], "-", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"135", " ", "s23"}], "+", 
                RowBox[{"214", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ep32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1372"}], " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["s23", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "s23"}], "+", 
                RowBox[{"13", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2601"}], " ", "s23"}], "+", 
                RowBox[{"208", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"821", " ", "s23"}], "+", 
                RowBox[{"214", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"ee15", " ", "ee23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ep41", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "546"}], " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "105"}], " ", "s14"}], "+", 
                RowBox[{"252", " ", "s23"}], "+", 
                RowBox[{"89", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"25", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"410", " ", "s14", " ", "s23"}], "+", 
                RowBox[{"803", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"20", " ", "s14", " ", "s24"}], "-", 
                RowBox[{"138", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"50", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"75", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"40", " ", "s14", " ", "s24"}], "-", 
                RowBox[{"107", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ep42", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1052", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1701", " ", "s23"}], "-", 
                RowBox[{"338", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1136"}], " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"474", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"25", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"75", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"179", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"50", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"ee13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ee45", " ", "ep24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"66", " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{"s23", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"53", " ", "s23"}], "+", 
                RowBox[{"120", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1127"}], " ", "s23"}], "+", 
                RowBox[{"241", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"167", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"943", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1072", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"123", " ", "s14"}], "+", 
                RowBox[{"2890", " ", "s23"}], "-", 
                RowBox[{"155", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "10"}], " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"25", " ", "s14", " ", "s23"}], "+", 
                RowBox[{"50", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"54", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"57", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"44", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"391", " ", "s14", " ", "s23"}], "+", 
                RowBox[{"778", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"27", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"199", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee24", " ", "ep54", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1466", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"40", " ", "s14"}], "+", 
                RowBox[{"4183", " ", "s23"}], "-", 
                RowBox[{"479", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"422", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"328", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"125", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"267", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee45", " ", "ep21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"986", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2828", " ", "s23"}], "-", 
                RowBox[{"579", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1303"}], " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"1417", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"85", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"75", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"232", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"170", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee24", " ", "ep53", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"764", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", "s14"}], "+", 
                RowBox[{"241", " ", "s23"}], "+", 
                RowBox[{"5", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"380", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"919", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"10", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"263", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"44", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"65", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"76", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["s24", "2"]}], "-", 
                RowBox[{"20", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{"s23", "+", "s24"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "74900"}], " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"93610", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"25630", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"458450", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"512730", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"353340", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"276720", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"637700", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"235320", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"375090", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"4000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"2520", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"44560", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"6400", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"27360", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"15250", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"47200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"1000", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"1700", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"77930", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"8000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"70770", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"34670", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"48430", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"94560", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"67510", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"20870", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"64360", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"130960", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"7800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"1700", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"5800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"2000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"3600", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"3600", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"3400", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"8200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"5000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"3600", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"7000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"8200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"238228", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"197258", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"133168", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"32810", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"81574", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"151110", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"51114", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"234378", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"76698", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"126228", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"9000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"1150", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"8600", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"3250", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"8800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"7898", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"22748", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"12152", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"6192", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"12180", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"10090", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"13232", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"8930", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"16780", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{
      "200", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "200", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"120", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"920", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"65225", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"58277", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"50380", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"15862", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"11617", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"19298", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"17649", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"36443", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"26977", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"62227", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"3240", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"560", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"320", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"180", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"640", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"4650", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"4730", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"5640", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"380", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"4530", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"4610", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"4270", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"4530", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"4630", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"112399", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"46019", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"5501", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"43230", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"25973", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"56670", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"28193", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"10661", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"96831", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"20739", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1320", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"1280", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"1840", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"11000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"4920", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"11200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"1880", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"14296", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"2640", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"3976", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"20176", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"20976", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"25160", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"6320", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"8056", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"8560", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"6400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{
      "320", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "160", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "1120", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "160", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{"1120", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"1120", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"960", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"960", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"1120", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"160", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"33288", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"12691", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"32327", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"76019", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"28303", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"19352", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"16834", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"49080", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"3294", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"21771", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{
      "800", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1120", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "960", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1200", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "160", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "2632", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "4208", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "912", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1392", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "920", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "840", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "792", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1120", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{"3500", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"18", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"910", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"10638", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"5722", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"3328", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"7464", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"14108", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"5752", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"142", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"48784", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"24644", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"22284", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"34060", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"12044", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"31224", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"19304", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"19112", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2264", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"54804", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"320", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"120", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"240", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"680", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"776", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"160", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"5264", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"4864", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1456", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"640", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1240", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"5664", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"280", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"8540", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"4816", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"7900", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2884", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"864", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1032", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"5020", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"10212", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"924", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"6296", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"6680", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"9700", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"9700", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"16060", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"3356", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"5104", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"144", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"11464", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"9700", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "349720"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"6950", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"4084", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"12412", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"400", " ", "s14", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{"s14", "+", "s24"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1900", " ", "s14"}], "-", 
               RowBox[{"129983", " ", "s23"}], "+", 
               RowBox[{"7064", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "200"}], " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"70859", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"400", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"21268", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"47648", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "ep32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84940", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "42374"}], " ", "s23"}], "+", 
               RowBox[{"13662", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7511", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"12312", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"7482", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"290", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"1073", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"954", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["s24", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"40", " ", "ep34", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2840", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "s14"}], "+", 
               RowBox[{"414", " ", "s23"}], "-", 
               RowBox[{"41", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"293", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"82", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"20", " ", "s24", " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "+", 
                  RowBox[{"3", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "268670"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"3310", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"4174", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"6992", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"3420", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30959", " ", "s23"}], "+", 
               RowBox[{"5173", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "28399"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"10993", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"26948", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"341360", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4530", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"160", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "s23"}], "-", 
               RowBox[{"13", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"8752", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"276", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"800", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "27060"}], " ", "s14"}], "-", 
               RowBox[{"81538", " ", "s23"}], "+", 
               RowBox[{"36929", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2400", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"18377", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"80", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"52", " ", "s23"}], "-", 
                  RowBox[{"321", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"48634", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"14216", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"40", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"94", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"10", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19300", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", "s13"}], "-", 
               RowBox[{"6465", " ", "s14"}], "-", 
               RowBox[{"4580", " ", "s23"}], "-", 
               RowBox[{"6576", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"260", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"965", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"10", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "+", 
                  RowBox[{"16", " ", "s23"}]}], ")"}]}], "+", 
               RowBox[{"2404", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"1320", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"204", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "s13", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "10"}], " ", "s23"}], "+", 
                  RowBox[{"56", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"140", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"46", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"317080", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4950", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"80", " ", 
             SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
            RowBox[{"400", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
            RowBox[{"80", " ", "s13", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"10476", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"80", " ", "s13", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"9036", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"5264", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11360", " ", "s13"}], "+", 
               RowBox[{"16100", " ", "s14"}], "+", 
               RowBox[{"95196", " ", "s23"}], "+", 
               RowBox[{"4107", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"40", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"85", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"14", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1000", " ", 
                SuperscriptBox["s13", "2"]}], "+", 
               RowBox[{"1800", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"9240", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"46571", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"120", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15", " ", "s23"}], "-", 
                  RowBox[{"17", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"160", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"36068", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"12840", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"93860", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"52022", " ", "s23"}], "+", 
               RowBox[{"10649", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4832", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"6181", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"2454", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"215", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"284", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"147", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"785", " ", 
                SuperscriptBox["s24", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"41930", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "150858"}], " ", "s23"}], "+", 
               RowBox[{"15379", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"51527", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"10331", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"34084", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2315", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"551", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"3108", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"4890", " ", 
                SuperscriptBox["s24", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"313400", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48200", " ", "s13"}], "+", 
               RowBox[{"61080", " ", "s14"}], "+", 
               RowBox[{"204338", " ", "s23"}], "-", 
               RowBox[{"7279", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4200", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"4180", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"63967", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"3080", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"9024", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"39064", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"40", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"35", " ", "s14"}], "+", 
                  RowBox[{"170", " ", "s23"}], "+", 
                  RowBox[{"49", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3815"}], " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"200", " ", 
                SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
               RowBox[{"826", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"40", " ", "s13", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"5858", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"3180", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{"20", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"45", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"6", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"s13", "-", 
                    RowBox[{"6", " ", "s24"}]}], ")"}], " ", "s24"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"286430", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12215", " ", "s14"}], "+", 
               RowBox[{"165071", " ", "s23"}], "+", 
               RowBox[{"3427", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"325", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"8968", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"5739", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"6715", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"4", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"319", " ", "s23"}], "+", 
                  RowBox[{"63", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "745"}], " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"1058", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"1360", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"658", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "15"}], " ", "s23"}], "+", 
                  RowBox[{"70", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"390", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"49", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"728", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"200", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s23", "+", "s24"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s14", "+", 
        "s23", "+", "s24"}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1000", " ", 
      SqrtBox["2"], " ", "s13", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s23", "+", "s24"}], 
       ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5844488", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"445048", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1010528", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"8793920", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"10136754", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"5877240", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"2479874", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"12589548", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"3823438", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"2322092", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"2400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"140600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"154000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"22000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"65200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"450", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"53600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"6400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"5800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"2000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"14400", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"9500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"10400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "3"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "3"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"500532", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"17400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"915418", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"328582", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"612172", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1129080", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"106040", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"385662", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"662230", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"274480", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"17200", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"10200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"4350", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"64200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"2600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"39200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"1500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"50620", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"15400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"83980", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"178180", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"142930", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"135000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"81550", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"139480", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"38700", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"18100", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"7200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"850", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"6400", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"2500", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"1800", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"9250", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"2050", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"7550", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"6400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"8000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"2050", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"5750", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"6400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"5815410", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"4162742", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"4215640", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"2465742", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"515898", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"3152968", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"263686", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1400748", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"2287892", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"5767792", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"7800", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"18600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"7900", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"34200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"15450", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"17600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"1100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"18750", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"19150", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"413050", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"6000", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"68530", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"8480", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"51680", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"36080", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"5900", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"88000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{
      "500", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "1400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "1600", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{"1750", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"250", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"3900", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"7300", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"2500", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"7550", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"7050", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"4000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"7300", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"730100", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"745420", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1023115", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"49720", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"527170", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"93280", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"575240", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"639680", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"662920", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"784820", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2100", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"150", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1300", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"12900", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"3550", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"5750", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1100", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"4500", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"4350", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"5250", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1900", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"20975", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"20975", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"24175", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"3000", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"23725", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"250", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"23725", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"23975", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"23725", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"21225", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"3536709", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1639889", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"799309", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"1098370", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"3799099", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"4438722", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1561889", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"3226021", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"3255849", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"1483199", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"14600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"12000", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"4400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"32500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"29400", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"17900", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"1000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"2400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"212236", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"3600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"567564", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"345964", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"46106", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"498290", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"121730", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"302274", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"154060", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"28720", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{
      "2800", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "1600", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "8300", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "800", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "10700", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{"4530", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"3600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"39020", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"42620", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"9780", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"14850", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"2600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"54670", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"850", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"2432045", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"2386056", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"2726815", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"2341041", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"124966", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"352734", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"363187", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"306731", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"845981", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"2838706", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{
      "3000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "6000", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "300", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "6400", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1800", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "350", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "61750", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "7100", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "19320", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "15680", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "12420", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "11580", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "23550", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "11200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{"129400", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"147130", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"257685", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"41080", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"109380", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"11830", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"100560", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"83820", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"104630", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"136730", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1333258", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1332943", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1064343", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1890625", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"158835", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"652756", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"114800", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1176506", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"734208", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1949723", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2382", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "127218", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "127218", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"71172", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"41820", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"25240", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "169038", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"11760", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "317270", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "370827", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "430645", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "369667", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "138907", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "112152", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{
      "195624", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "115592", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"75652", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "366227", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"190645", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"253845", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"253845", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"444490", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"51287", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"127218", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"11513", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"317863", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"60645", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"253845", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3986652", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"400", " ", 
             SuperscriptBox["s13", "3"]}], "+", 
            RowBox[{"16900", " ", 
             SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
            RowBox[{"9000", " ", "s14", " ", 
             SuperscriptBox["s23", "2"]}], "-", 
            RowBox[{"29550", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"400", " ", 
             SuperscriptBox["s13", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s23", "-", "s24"}], ")"}]}], "+", 
            RowBox[{"8450", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
            RowBox[{"55170", " ", "s14", " ", "s23", " ", "s24"}], "-", 
            RowBox[{"31305", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"41820", " ", "s14", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"76866", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"127218", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"41600", " ", "s13"}], "-", 
               RowBox[{"21180", " ", "s14"}], "+", 
               RowBox[{"756338", " ", "s23"}], "+", 
               RowBox[{"1088359", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"400", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"10", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"2", " ", "s23", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8600", " ", 
                SuperscriptBox["s13", "2"]}], "+", 
               RowBox[{"47900", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"36730", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"480695", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"78", " ", "s14"}], "+", "s23", "-", 
                  RowBox[{"7", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"171670", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"336733", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"149048", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3855688", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"6025", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1010088", " ", "s23"}], "-", 
               RowBox[{"268639", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"3245", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"186458", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"190645", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48405", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1145104", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"792482", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"147448", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"23225", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"140330", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"366627", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"253845", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3955942", " ", "s23"}], "+", 
               RowBox[{"1473489", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"747220", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2286556", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1320943", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1996788", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2800", " ", 
             SuperscriptBox["s14", "3"]}], "+", 
            RowBox[{"2300", " ", 
             SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
            RowBox[{"400", " ", "s14", " ", 
             SuperscriptBox["s23", "2"]}], "-", 
            RowBox[{"41275", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"112600", " ", "s13"}], "-", 
               RowBox[{"344880", " ", "s14"}], "-", 
               RowBox[{"4011682", " ", "s23"}], "-", 
               RowBox[{"2978399", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2800", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
            RowBox[{"6000", " ", "s14", " ", "s23", " ", "s24"}], "-", 
            RowBox[{"224930", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"500312", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"190645", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["s13", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s14", "+", "s24"}], ")"}]}], "+", 
            RowBox[{"200", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11", " ", "s23"}], "-", 
                  RowBox[{"2", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "s24", " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "+", "s24"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10800", " ", 
                SuperscriptBox["s13", "2"]}], "-", 
               RowBox[{"500", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"7400", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"1073520", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"47720", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"2286531", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1417518", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"121", " ", "s14"}], "+", 
                  RowBox[{"14", " ", "s23"}], "+", 
                  RowBox[{"3", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3826696", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"4225", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"15250", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"74330", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"70642", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"63609", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1380", " ", "s23"}], "+", 
               RowBox[{"5027", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"121711", " ", "s14"}], "+", 
               RowBox[{"2566197", " ", "s23"}], "+", 
               RowBox[{"2629449", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8650", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"60460", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"84519", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "40690"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"437345", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"682686", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"576014", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"3", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"60430", " ", "s23"}], "+", 
                  RowBox[{"43739", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3877936", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"21200", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"141085", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"179369", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"63200", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1343027", " ", "s23"}], "+", 
               RowBox[{"821864", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"729815", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1090052", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"515061", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"50", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11516", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
            RowBox[{"10", " ", "s14", " ", 
             SuperscriptBox["s23", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"776", " ", "s13"}], "-", 
               RowBox[{"983", " ", "s14"}], "+", 
               RowBox[{"1076", " ", "s23"}], "-", 
               RowBox[{"3752", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
            RowBox[{"36", " ", "s14", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"8", " ", "s14", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"40", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"20", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"72", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"326", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"211", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"120", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"378", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"664", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"180", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"2", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"117", " ", "s14"}], "+", 
                  RowBox[{"80", " ", "s23"}], "+", 
                  RowBox[{"112", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8071478"}], " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"9800", " ", 
             SuperscriptBox["s14", "3"]}], "+", 
            RowBox[{"23725", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"50", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "s23"}], "-", 
               RowBox[{"119", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"93830", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"82452", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"57445", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"74500", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"32300", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"585470", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"213780", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"241831", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"184028", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"10", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"500", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"2445", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1216", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"822760", " ", "s14"}], "+", 
               RowBox[{"81", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6782", " ", "s23"}], "+", 
                  RowBox[{"45319", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5043776", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1420891", " ", "s23"}], "+", 
               RowBox[{"1015277", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"33700", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"279445", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"313454", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1242705", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2136057", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1253816", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", "ep34", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15539", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"150", " ", "s14"}], "+", 
               RowBox[{"355", " ", "s23"}], "-", 
               RowBox[{"5576", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"ep32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"646112", " ", 
                SuperscriptBox["m", "4"]}], "+", 
               RowBox[{"9000", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"6400", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"32997", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"154000", " ", "s23"}], "+", 
                  RowBox[{"249241", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"100", " ", 
       SqrtBox["2"], " ", "s13", " ", "s24"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3592", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"1352", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"5128", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"14160", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"11156", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"9580", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"3696", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"14172", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"5472", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"3388", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"160", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"200", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"660", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"720", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "+", 
       RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"140", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s13", "2"]}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s13", "2"]}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s13", "2"]}], "-", 
       RowBox[{"838", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"320", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"1042", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"1122", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"8", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"2100", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"90", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"582", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"1050", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"580", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
       RowBox[{"10", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"150", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"70", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"70", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "-", 
       RowBox[{"10", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "-", 
       RowBox[{"5235", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"4293", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"4385", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"2068", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"567", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"1322", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"581", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"2167", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"2223", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"6393", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
       RowBox[{"10", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
       RowBox[{"220", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"60", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
       RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
       RowBox[{"50", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
       RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
       RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
       RowBox[{"315", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"315", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"585", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"60", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"325", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"70", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"325", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"255", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"325", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"245", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"6089", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"9469", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"15969", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"31870", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"19585", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"10982", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"5765", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"26283", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"119", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"21419", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"280", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"1520", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"960", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"1000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
       RowBox[{"1040", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"920", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
       RowBox[{"1674", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"560", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{"416", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"1816", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"744", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"3970", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"390", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{"586", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"2900", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"780", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{
       "120", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
        " ", "s24"}], "-", 
       RowBox[{
       "160", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
        " ", "s24"}], "+", 
       RowBox[{
       "20", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
        " ", "s24"}], "+", 
       RowBox[{
       "40", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
        " ", "s24"}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"300", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"140", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"140", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"160", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
       RowBox[{"7265", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"5229", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"5420", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"2884", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"4421", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"3476", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"1537", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"2641", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"1349", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"9009", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{
       "200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "20", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "160", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "40", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "440", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "120", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "80", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "120", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "80", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{"630", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"630", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"1170", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"120", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"650", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"140", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"650", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"510", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"650", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"490", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"3396", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"3181", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"2001", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"2145", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1037", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"6304", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1612", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"6646", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"7421", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"4", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"160", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"696", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"856", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"184", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"300", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1156", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"2050", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"2354", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"2740", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"2064", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"1014", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"904", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"1038", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"534", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"634", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"2434", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1040", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"1510", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"1510", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"2550", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"214", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"696", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"176", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"1736", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"260", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"1510", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"ee15", " ", "ee23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "ep43", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"112", " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"s14", "-", 
                RowBox[{"37", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"4", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s14", "2"], "+", 
                RowBox[{"12", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"122", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ep42", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7424", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2746"}], " ", "s23"}], "+", 
                RowBox[{"8472", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"340", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"3933", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"4237", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"340", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"659", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"235", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ep41", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9552"}], " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"470", " ", "s14"}], "+", 
                RowBox[{"733", " ", "s23"}], "-", 
                RowBox[{"17731", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"50", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"325", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"20", " ", "s14", " ", "s24"}], "-", 
                RowBox[{"317", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"250", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"50", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"325", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"1180", " ", "s14", " ", "s24"}], "-", 
                RowBox[{"1031", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"366", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"ee13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ee45", " ", "ep24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5352", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1627", " ", "s23"}], "+", 
                RowBox[{"13041", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"2056", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"424", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"518", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"520", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee45", " ", "ep21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1832", " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4373", " ", "s23"}], "+", 
                RowBox[{"5949", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"325", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"5389", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"4001", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"325", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"1177", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"755", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee24", " ", "ep53", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6328", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", "s13"}], "+", 
                RowBox[{"210", " ", "s14"}], "-", 
                RowBox[{"1277", " ", "s23"}], "+", 
                RowBox[{"3403", " ", "s24"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"40", " ", 
                 SuperscriptBox["s13", "2"]}], "-", 
                RowBox[{"160", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"70", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "s23"}], "-", 
                   RowBox[{"11", " ", "s24"}]}], ")"}]}], "+", 
                RowBox[{"40", " ", "s13", " ", 
                 RowBox[{"(", 
                  RowBox[{"s23", "-", 
                   RowBox[{"10", " ", "s24"}]}], ")"}]}], "+", 
                RowBox[{"1937", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"3108", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"40", " ", 
                 SuperscriptBox["s13", "2"]}], "+", 
                RowBox[{"40", " ", "s13", " ", "s23"}], "-", 
                RowBox[{"160", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"291", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"348", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{"70", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "s23"}], "+", "s24"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee24", " ", "ep54", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5072", " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"320", " ", "s13"}], "+", 
                RowBox[{"600", " ", "s14"}], "+", 
                RowBox[{"3583", " ", "s23"}], "+", 
                RowBox[{"5379", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "80"}], " ", "s14", " ", "s23"}], "+", 
                RowBox[{"595", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"1447", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"520", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{"40", " ", "s13", " ", 
                 RowBox[{"(", 
                  RowBox[{"s14", "+", "s24"}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "595"}], " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"40", " ", "s13", " ", 
                 RowBox[{"(", 
                  RowBox[{"s14", "-", 
                   RowBox[{"10", " ", "s24"}]}], ")"}]}], "+", 
                RowBox[{"2419", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"4756", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{"80", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{"s23", "+", 
                   RowBox[{"12", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5374", " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"180", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"210", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"209", " ", "s14", " ", "s24"}], "-", 
                RowBox[{"222", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"174", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"210", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"2204", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"4654", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{"9", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20", " ", "s23"}], "+", 
                   RowBox[{"33", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"61", " ", "s14"}], "+", 
                RowBox[{"19", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "97"}], " ", "s23"}], "+", 
                   RowBox[{"87", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"ee15", " ", "ee24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ep31", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7264", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{"6", " ", "s23", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"230", " ", "s23"}], "+", 
                RowBox[{"323", " ", "s24"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1069", " ", "s23"}], "+", 
                RowBox[{"357", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"690", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"5463", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"7752", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "40"}], " ", "ep34", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{"2", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"ep32", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1218", " ", 
                 SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "s23"}], "-", 
                   RowBox[{"247", " ", "s24"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "s24", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", "s23"}], "+", 
                   RowBox[{"157", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"100", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s14"}], 
       ")"}], " ", "s24"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "11776"}], " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"12736", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"924", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"4520", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"4492", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"10860", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1952", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"3784", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"6176", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"15216", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"460", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"560", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"740", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"180", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"20", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"474", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"160", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1886", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"3206", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1836", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1080", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"550", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"2786", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"130", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"280", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"180", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"240", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"30", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"30", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"50", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"30", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"210", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"240", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"210", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"30", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"240", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"240", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"2185", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"3919", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"2735", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"816", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1939", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"774", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"2943", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"4201", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"2709", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"3799", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"30", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"140", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"180", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"50", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"180", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"55", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"55", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"245", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"20", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"25", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"10", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"25", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"35", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"25", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"65", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"24368", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"23258", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"4658", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"23010", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"17790", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"21876", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"5330", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"17476", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"10818", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"34358", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"140", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"360", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"70", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"700", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"970", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"260", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"952", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"280", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"2968", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"5668", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"2688", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"510", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"880", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"5178", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"1250", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"2460", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{
      "360", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "480", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "60", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "120", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{"60", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"100", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"60", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"420", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"480", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"420", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"60", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"480", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"480", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"2620", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"5992", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"5960", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"618", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"1642", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"202", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"3874", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"6218", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"3152", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"4482", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{
      "200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "60", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "80", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "120", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "280", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "360", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "160", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "400", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "360", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "160", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{"110", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"110", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"490", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"50", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"50", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"70", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"50", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"130", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"17448", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"17198", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"12478", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"22210", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"7544", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"6272", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"5114", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"13780", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1288", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"20918", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"240", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"140", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"280", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"60", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"8", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1288", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1488", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"848", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"380", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"520", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1988", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"860", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2220", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2412", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2940", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"748", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1992", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"212", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1544", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"3008", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2052", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2472", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2160", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"2700", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"2700", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"4420", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"152", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"1168", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"548", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"2888", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"2700", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"2", " ", "ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7876", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"125", " ", "s14"}], "-", 
               RowBox[{"717", " ", "s23"}], "+", 
               RowBox[{"7764", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"50", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"115", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"826", " ", "s23", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"50", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"115", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"300", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"3062", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"6608", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"ep32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6256", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1584"}], " ", "s23"}], "+", 
               RowBox[{"6518", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"1457", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"3538", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"611", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"20", " ", "ep34", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "s23"}], "+", "s24"}], ")"}]}], "+", 
            RowBox[{"s23", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "s23"}], "+", 
               RowBox[{"5", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"39", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"10", " ", "s24", " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "+", 
                  RowBox[{"2", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8412", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"863", " ", "s14"}], "-", 
               RowBox[{"1399", " ", "s23"}], "+", 
               RowBox[{"16304", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"45", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"90", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"719", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"1942", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"5882", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "45"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"90", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"327", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"676", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"322", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1564", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "401"}], " ", "s23"}], "+", 
               RowBox[{"9672", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"155", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"1288", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"8992", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"155", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"526", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"880", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "11136"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3959", " ", "s23"}], "-", 
               RowBox[{"20978", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "25"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1156", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"1330", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"6122", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"16098", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2862"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"200", " ", "s13"}], "-", 
               RowBox[{"80", " ", "s14"}], "+", 
               RowBox[{"2061", " ", "s23"}], "-", 
               RowBox[{"4404", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["s13", "2"]}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"10", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "-", "s24"}], ")"}]}], "-", 
               RowBox[{"539", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"322", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"5", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"42", " ", "s23"}], "+", "s24"}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["s13", "2"]}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"210", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"545", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"2063", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"602", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"10", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "+", 
                  RowBox[{"35", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "15816"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"660", " ", "s13"}], "+", 
               RowBox[{"40", " ", "s14"}], "+", 
               RowBox[{"4509", " ", "s23"}], "-", 
               RowBox[{"30908", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"100", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"1206", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"860", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"20", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "+", "s24"}], ")"}]}], "-", 
               RowBox[{"20", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", "s23"}], "+", "s24"}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "100"}], " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"85", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"20", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "-", 
                  RowBox[{"55", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"8412", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"16828", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"20", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", "s23"}], "+", 
                  RowBox[{"69", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1264", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1610"}], " ", "s14"}], "+", 
               RowBox[{"2439", " ", "s23"}], "+", 
               RowBox[{"11012", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"180", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"50", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "-", 
                  RowBox[{"8", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"726", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"200", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"180", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"3512", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"5872", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"10", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "s23"}], "+", 
                  RowBox[{"346", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "ep43", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"256", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
               RowBox[{"34", " ", "s14", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "44"}], " ", "s14"}], "+", 
                  RowBox[{"548", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"71", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"196", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"ep42", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5066", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1579"}], " ", "s23"}], "+", 
                  RowBox[{"5343", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "s24", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "90"}], " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"791", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"235", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"263", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"397", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1000", " ", 
      SqrtBox["2"], " ", "s12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s14", "+", "s24"}], 
       ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5430718", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"5198528", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1633808", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"4612030", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"4065506", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"4312040", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1155236", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"3239822", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1596768", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"6185388", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"62400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"136600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"78200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"243500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"145800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"40800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"201600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"9600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"12600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"18400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"41000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"36000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"5600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "3"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "3"]}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "3"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"283002", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"203800", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"871048", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"1294648", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"1539258", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"386480", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"851710", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"924368", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"705870", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"173520", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"10800", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"12000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"37850", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"80400", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"48800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"55200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"1500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"1400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"14420", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"2600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"55880", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"41120", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"90730", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"113600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"84450", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"32820", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"128800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"89500", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"1650", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"2500", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"200", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"1250", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"450", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"2050", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"450", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"2250", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"1372400", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1686902", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"959980", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"449488", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1251242", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"409898", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1348874", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1702568", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1328852", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1154502", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"36800", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"73600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"28150", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"74800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"3300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"18000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"6000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"2100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"5200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"63860", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"18150", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"48590", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"98340", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"80830", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"59280", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"37370", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"69960", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"76250", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"20900", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{
      "500", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "5000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "2600", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "5000", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{"850", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"250", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"6500", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"2300", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"2900", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"5950", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"4000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"2050", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"4000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"5700", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"139525", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"122305", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"26915", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"16430", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"92955", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"68470", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"111885", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"123795", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"127005", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"93555", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1100", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"11200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"150", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"6000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"5200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"3100", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2150", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1650", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"700", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"2950", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1250", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"975", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"1375", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"5125", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"1900", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"2625", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"4350", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"3025", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"925", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"2625", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"3375", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"3930414", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"4335544", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"3603164", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"6390030", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"3073066", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"591392", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"2061126", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"4509654", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"482404", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"5917554", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"6600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"10400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"24400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"40800", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"13800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"45800", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"8200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"2400", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"1600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"39644", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"58000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"273044", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"269444", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"208474", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"306110", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"153530", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"382554", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"236340", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"67280", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{
      "1200", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "1600", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "9700", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "800", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "10300", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{"4430", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"9380", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"9780", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"19820", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"3650", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"8600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"12230", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"21350", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"247505", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"456711", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"349600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"150564", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"587251", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"60926", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"367017", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"327569", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"483811", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"200161", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{
      "5000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "2000", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "300", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1600", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "2200", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "7390", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "7000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "15010", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "20860", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "7120", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1520", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "6780", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "22140", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "4150", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "2800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{"12800", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"19420", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"13615", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"14670", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"9070", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"4570", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"12340", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"7220", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"7670", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"12020", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"346798", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"553333", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"544733", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1077275", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"155575", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"576724", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"239160", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"855646", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"470952", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"334513", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"758", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"30642", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"30642", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"39268", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"10580", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"19560", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"41222", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"16440", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"58230", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"43563", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"71105", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"23123", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"12643", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"14128", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"45016", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"20912", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"2212", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"58163", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"43005", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"60305", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"60305", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"103310", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"22203", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"30642", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"4503", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"73647", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"12005", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"60305", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee15", " ", "ee23", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3256746", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"250", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"465", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"38261", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"17300", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"732812", " ", "s23"}], "+", 
               RowBox[{"862819", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"28510", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"569437", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"27609", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2196392", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"200", " ", 
             SuperscriptBox["s14", "3"]}], "+", 
            RowBox[{"2625", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"3870", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"30", " ", "s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"375", " ", "s23"}], "-", 
               RowBox[{"68", " ", "s24"}]}], ")"}], " ", "s24"}], "-", 
            RowBox[{"10988", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"15205", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"50", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"50", " ", "s23"}], "+", 
               RowBox[{"9", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"177090", " ", "s14"}], "-", 
               RowBox[{"198367", " ", "s23"}], "+", 
               RowBox[{"419501", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"63700", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"70500", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"97055", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"254320", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"363061", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"321532", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"100", " ", "ep43", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10576", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["s14", "3"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "s13"}], "-", 
               RowBox[{"189", " ", "s14"}], "-", 
               RowBox[{"46", " ", "s23"}], "-", 
               RowBox[{"350", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"59", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
            RowBox[{"18", " ", "s14", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"4", " ", "s14", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"20", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"4", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["s14", "2"], "+", 
               RowBox[{"s14", " ", "s24"}], "+", 
               SuperscriptBox["s24", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"329", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"48", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"524", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"232", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"48", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "+", "s24"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1993382"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2875", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"15155", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"20302", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"43005", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"778", " ", "s23"}], "+", 
               RowBox[{"2149906", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "115545"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"292126", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"493542", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4616528", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"2625", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"15620", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"57763", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"60305", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"765601", " ", "s23"}], "+", 
               RowBox[{"1895772", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"144055", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"296711", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"484533", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6404618", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"1200", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"4700", " ", 
             SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
            RowBox[{"1400", " ", "s14", " ", 
             SuperscriptBox["s23", "2"]}], "-", 
            RowBox[{"7175", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"1200", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
            RowBox[{"8000", " ", "s14", " ", "s23", " ", "s24"}], "+", 
            RowBox[{"330", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"99528", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"43005", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["s13", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s14", "+", "s24"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"115900", " ", "s13"}], "-", 
               RowBox[{"158360", " ", "s14"}], "+", 
               RowBox[{"1172771", " ", "s23"}], "+", 
               RowBox[{"1628902", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"200", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "-", 
                  RowBox[{"2", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "s24", " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "+", "s24"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5200", " ", 
                SuperscriptBox["s13", "2"]}], "+", 
               RowBox[{"43500", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"12100", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"223955", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"53480", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"555311", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"325058", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"225", " ", "s14"}], "-", 
                  RowBox[{"44", " ", "s23"}], "+", 
                  RowBox[{"43", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1908272", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"400", " ", 
             SuperscriptBox["s13", "3"]}], "-", 
            RowBox[{"4100", " ", 
             SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
            RowBox[{"9400", " ", "s14", " ", 
             SuperscriptBox["s23", "2"]}], "-", 
            RowBox[{"800", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"400", " ", 
             SuperscriptBox["s13", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s23", "-", "s24"}], ")"}]}], "-", 
            RowBox[{"2050", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
            RowBox[{"16330", " ", "s14", " ", "s23", " ", "s24"}], "-", 
            RowBox[{"29375", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"10580", " ", "s14", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"35214", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"30642", " ", 
             SuperscriptBox["s24", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "250800"}], " ", "s13"}], "+", 
               RowBox[{"474560", " ", "s14"}], "-", 
               RowBox[{"2124746", " ", "s23"}], "+", 
               RowBox[{"580692", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"400", " ", "s13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"10", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"2", " ", "s23", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16600", " ", 
                SuperscriptBox["s13", "2"]}], "+", 
               RowBox[{"11100", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"180230", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"304650", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"26670", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"414643", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"465672", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"182", " ", "s14"}], "+", 
                  RowBox[{"225", " ", "s23"}], "+", 
                  RowBox[{"81", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3138556", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"1025", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"1650", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"124326", " ", "s14"}], "-", 
               RowBox[{"263793", " ", "s23"}], "-", 
               RowBox[{"246511", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"24078", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"15321", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"160", " ", "s23"}], "+", 
               RowBox[{"421", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"s14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1450", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"10660", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"20611", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"26840", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"95105", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"278656", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"359646", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"9", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3340", " ", "s23"}], "+", 
                  RowBox[{"23273", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee15", " ", "ee24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6394336", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3000", " ", "s14"}], "-", 
               RowBox[{"457246", " ", "s23"}], "-", 
               RowBox[{"734067", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"87400", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"629367", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"318504", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7450"}], " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"26925", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"79626", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "ep34", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"23324", " ", 
                SuperscriptBox["m", "4"]}], "+", 
               RowBox[{"3", " ", "s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"50", " ", "s14"}], "-", 
                  RowBox[{"105", " ", "s23"}], "+", 
                  RowBox[{"448", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"600", " ", "s14"}], "+", 
                  RowBox[{"4271", " ", "s23"}], "+", 
                  RowBox[{"5376", " ", "s24"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"ep32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1962328", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"391461", " ", "s23"}], "+", 
                  RowBox[{"269222", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"63160", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"186871", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"50772", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{"s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2200", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"13440", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"12693", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"100", " ", 
       SqrtBox["2"], " ", "s24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["m", "2"]}], "+", "s12", "+", "s14", "+", "s24"}], 
        ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3096", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"1256", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"5404", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"10680", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"8368", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"6960", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"2208", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"9836", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"4896", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"1764", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"460", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"460", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"740", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s13"}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s13", "2"]}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s13", "2"]}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s13", "2"]}], "-", 
       RowBox[{"604", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"160", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"756", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"1276", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"356", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"1380", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"1356", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"480", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "+", 
       RowBox[{"220", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s14"}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
       RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"100", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "-", 
       RowBox[{"20", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"60", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"60", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"40", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s14", "2"]}], "-", 
       RowBox[{"110", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"874", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"1110", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"2436", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"2594", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"1504", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"2178", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"3946", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"1814", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "-", 
       RowBox[{"1454", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s23"}], "+", 
       RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
       RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
       RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
       RowBox[{"240", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
       RowBox[{"130", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"130", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"170", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"120", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"150", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"140", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"150", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"150", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "+", 
       RowBox[{"10", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s23", "2"]}], "-", 
       RowBox[{"1647", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"2657", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"10757", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "+", 
       RowBox[{"32440", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"25585", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"11446", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"6345", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"33329", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"9953", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"14607", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "4"], " ", "s24"}], "-", 
       RowBox[{"140", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"1960", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"930", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"1900", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"30", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
       RowBox[{"140", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
       RowBox[{"1142", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"280", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{"328", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"2228", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"752", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"3260", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"1970", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{"2888", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"2550", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
       RowBox[{"840", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
       RowBox[{
       "160", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
        " ", "s24"}], "-", 
       RowBox[{
       "80", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
        " ", "s24"}], "-", 
       RowBox[{
       "40", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
        " ", "s24"}], "-", 
       RowBox[{
       "80", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
        " ", "s24"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"200", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"120", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"120", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"80", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
       RowBox[{"405", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"1207", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"2560", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"5178", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"4307", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"4142", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"2779", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"7953", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{"2667", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
       RowBox[{"3197", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
       RowBox[{
       "400", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "40", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "320", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "80", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "480", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "160", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "160", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "400", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "200", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
        " ", "s24"}], "+", 
       RowBox[{
       "160", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "160", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{
       "400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
        " ", "s24"}], "-", 
       RowBox[{"260", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"260", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"340", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"240", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"280", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
       RowBox[{"20", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
       RowBox[{"5808", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"5133", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"2113", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"2785", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"351", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"8512", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1806", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"480", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"7998", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"9453", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"40", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"160", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"140", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"120", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"60", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"40", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"132", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"80", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"848", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"648", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"192", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"280", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"20", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"848", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"60", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"80", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1070", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"902", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"1440", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1308", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"1582", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"348", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"1774", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"2818", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "-", 
       RowBox[{"1742", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1162", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
        SuperscriptBox["s24", "2"]}], "+", 
       RowBox[{"1360", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"1850", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"1850", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"2970", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
        SuperscriptBox["s24", "3"]}], "-", 
       RowBox[{"342", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"928", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"308", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"2048", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"1850", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
        SuperscriptBox["s24", "3"]}], "+", 
       RowBox[{"ee15", " ", "ee23", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "ep43", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{"2", " ", "s24"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["s14", "2"]}], "-", 
             RowBox[{"3", " ", "s14", " ", "s24"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["s24", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s14", "+", "s24"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ep41", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7056"}], " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"40", " ", "s14"}], "+", 
                RowBox[{"2394", " ", "s23"}], "-", 
                RowBox[{"19473", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"80", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"100", " ", "s14", " ", "s23"}], "+", 
                RowBox[{"150", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"771", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"150", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"80", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"100", " ", "s14", " ", "s23"}], "+", 
                RowBox[{"150", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"1040", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"3927", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"838", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ep42", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4972", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1268"}], " ", "s23"}], "+", 
                RowBox[{"8006", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "60"}], " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"299", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"115", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"180", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"1189", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"4141", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"ee15", " ", "ee24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ep31", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5792", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"25", " ", "s14"}], "-", 
                RowBox[{"182", " ", "s23"}], "+", 
                RowBox[{"2269", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"100", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"180", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"100", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"1217", " ", "s23", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"100", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"180", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"600", " ", "s14", " ", "s24"}], "-", 
                RowBox[{"629", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"8736", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "ep32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1788", " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{"70", " ", 
              SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
             RowBox[{"356", " ", "s23", " ", 
              SuperscriptBox["s24", "2"]}], "+", 
             RowBox[{"50", " ", 
              SuperscriptBox["s24", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "307"}], " ", "s23"}], "+", 
                RowBox[{"2289", " ", "s24"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"136", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"899", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"40", " ", "ep34", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{"s23", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s23"}], "-", 
                RowBox[{"5", " ", "s24"}]}], ")"}], " ", "s24"}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", "s23"}], "+", 
                RowBox[{"142", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s23", "2"], "-", 
                RowBox[{"41", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"10", " ", "s24", " ", 
                 RowBox[{"(", 
                  RowBox[{"s14", "+", 
                   RowBox[{"3", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"ee13", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4502", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"98", " ", "s14"}], "-", 
                RowBox[{"404", " ", "s23"}], "+", 
                RowBox[{"7259", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"5", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"35", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"88", " ", "s14", " ", "s24"}], "-", 
                RowBox[{"41", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"2636", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"5", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"35", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"96", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"273", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"106", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee45", " ", "ep24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3556", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"446", " ", "s23"}], "+", 
                RowBox[{"10863", " ", "s24"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["s23", "2"]}], "-", 
                RowBox[{"98", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"290", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "30"}], " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"1448", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"1132", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee45", " ", "ep21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2056", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1314"}], " ", "s23"}], "+", 
                RowBox[{"263", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "150"}], " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"601", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"905", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"150", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"1937", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"5933", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee24", " ", "ep54", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5136", " ", 
              SuperscriptBox["m", "6"]}], "-", 
             RowBox[{
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", "s13"}], "+", 
                RowBox[{"40", " ", "s14"}], "+", 
                RowBox[{"1014", " ", "s23"}], "-", 
                RowBox[{"6343", " ", "s24"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"100", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"60", " ", "s14", " ", "s23"}], "-", 
                RowBox[{"190", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"80", " ", "s14", " ", "s24"}], "+", 
                RowBox[{"1101", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"560", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{"20", " ", "s13", " ", 
                 RowBox[{"(", 
                  RowBox[{"s14", "+", "s24"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"100", " ", 
                 SuperscriptBox["s14", "2"]}], "-", 
                RowBox[{"190", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"20", " ", "s13", " ", 
                 RowBox[{"(", 
                  RowBox[{"s14", "-", 
                   RowBox[{"5", " ", "s24"}]}], ")"}]}], "-", 
                RowBox[{"777", " ", "s23", " ", "s24"}], "-", 
                RowBox[{"7588", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{"20", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s23"}], "+", "s24"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"ee24", " ", "ep53", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4404", " ", 
              SuperscriptBox["m", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"100", " ", "s13"}], "+", 
                RowBox[{"30", " ", "s14"}], "-", 
                RowBox[{"856", " ", "s23"}], "+", 
                RowBox[{"3809", " ", "s24"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 SuperscriptBox["s13", "2"]}], "-", 
                RowBox[{"100", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"20", " ", "s13", " ", 
                 RowBox[{"(", 
                  RowBox[{"s23", "-", "s24"}], ")"}]}], "+", 
                RowBox[{"40", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s23"}], "-", "s24"}], ")"}]}], "-", 
                RowBox[{"1013", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"424", " ", 
                 SuperscriptBox["s24", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 SuperscriptBox["s13", "2"]}], "-", 
                RowBox[{"100", " ", 
                 SuperscriptBox["s14", "2"]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["s23", "2"]}], "+", 
                RowBox[{"20", " ", "s13", " ", 
                 RowBox[{"(", 
                  RowBox[{"s23", "-", 
                   RowBox[{"15", " ", "s24"}]}], ")"}]}], "+", 
                RowBox[{"1421", " ", "s23", " ", "s24"}], "+", 
                RowBox[{"3384", " ", 
                 SuperscriptBox["s24", "2"]}], "+", 
                RowBox[{"20", " ", "s14", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "s23"}], "+", 
                   RowBox[{"7", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1000", " ", 
      SqrtBox["2"], " ", "s14", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s14", "+", "s24"}], 
       ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1577661", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1545631", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"757491", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"2212060", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1854837", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"558530", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"758197", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"2174819", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"225511", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"2854501", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"6750", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"4000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"170796", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"11000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"249696", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"232696", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"342966", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"135440", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"138970", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"418836", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"142440", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"140940", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"8000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"19250", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"14000", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"28360", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"6000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"12890", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"23890", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"23690", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"16400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"15300", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"24490", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"17350", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"10600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"3900", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"2900", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"2000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"2500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"108665", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"114089", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"118170", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"25624", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"188489", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"354154", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"312553", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"20821", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"138339", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"85089", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"750", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"27890", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"12750", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"23610", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"15910", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"13050", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"50390", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"16540", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"27380", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"3250", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"3500", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "1500", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{"300", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"1700", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1700", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"900", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"900", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"1800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"1000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"101450", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"101550", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"134795", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"41000", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"14700", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"19750", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"35000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"53550", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"68300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"135300", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1700", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"600", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"700", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"5150", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"5150", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"8600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"5150", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"5150", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"5150", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"5150", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"5150", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"68778", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"411313", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"540253", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1272235", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"729557", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"736616", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"444902", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"1230058", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"474692", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"638383", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"28838", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"91012", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"43012", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"21248", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"104170", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"6760", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"56442", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"77530", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"560", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"1140", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"10360", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"8360", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"440", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"1900", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"200", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"10260", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"1300", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"387000", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"324163", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"352060", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"286503", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"9887", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"157662", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"30256", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"10982", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"178288", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"457663", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{
      "840", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "20540", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "7040", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "4200", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "2740", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "4240", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "9780", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "2000", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{"39500", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"41950", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"66130", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"12550", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"28550", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"5800", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"29300", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"23600", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"25200", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"41950", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"234704", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"204559", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"158959", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"235575", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"8575", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"195948", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1270", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"113908", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"174254", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"349399", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1084", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"27884", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"27884", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"11336", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"10360", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"1080", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"38244", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"280", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"72460", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"86976", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{
      "103460", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"89296", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"36876", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"27816", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"42572", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"30136", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"20476", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"86976", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"42910", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"56310", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"56310", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"103220", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"7706", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"27884", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"3694", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"74794", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"16110", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"56310", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee45", " ", "ep24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "839289"}], " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "27454"}], " ", "s23"}], "+", 
               RowBox[{"435262", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "s24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1800", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"21802", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"23455", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25325", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"164167", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"84616", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee45", " ", "ep21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1540631", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"5150", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{"41950", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"86976", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"56310", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"111839", " ", "s23"}], "+", 
               RowBox[{"409313", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"101800", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"324663", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"204559", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1693111", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"86740", " ", "s14"}], "-", 
               RowBox[{"260919", " ", "s23"}], "+", 
               RowBox[{"38292", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3900", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"5025", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"27325", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"360", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"82672", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"55196", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1000", " ", 
                SuperscriptBox["s14", "3"]}], "+", 
               RowBox[{"5925", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"100", " ", "s14", " ", "s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11", " ", "s23"}], "-", 
                  RowBox[{"10", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"31600", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"56928", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"23455", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{"500", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "+", 
                  RowBox[{"2", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"ee24", " ", "ep53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"183894", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4000"}], " ", "s13"}], "+", 
               RowBox[{"72220", " ", "s14"}], "-", 
               RowBox[{"258007", " ", "s23"}], "+", 
               RowBox[{"535484", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "14000"}], " ", "s13", " ", "s14"}], "+", 
               RowBox[{"18800", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"11840", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"37555", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"40310", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"103389", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"74244", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1000", " ", 
                SuperscriptBox["s14", "3"]}], "+", 
               RowBox[{"2525", " ", 
                SuperscriptBox["s23", "3"]}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", "s23"}], "-", "s24"}], ")"}]}], "+", 
               RowBox[{"8160", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"5734", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"13942", " ", 
                SuperscriptBox["s24", "3"]}], "-", 
               RowBox[{"20", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"125", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"199", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"259", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "ee24", " ", "ep52", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"735337", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"43536", " ", "s14"}], "+", 
               RowBox[{"3737", " ", "s23"}], "+", 
               RowBox[{"129004", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4345", " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"12425", " ", "s14", " ", "s23"}], "-", 
               RowBox[{"48775", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"6861", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"157813", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"153742", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", 
                SuperscriptBox["s14", "3"]}], "+", 
               RowBox[{"2125", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"10125", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"6988", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"6971", " ", 
                SuperscriptBox["s24", "3"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"155", " ", "s23"}], "+", 
                  RowBox[{"513", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1675", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"7125", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"9561", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"ee15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee23", " ", "ep41", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1085109", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s14", "3"]}], "-", 
            RowBox[{"5150", " ", 
             SuperscriptBox["s23", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "295380"}], " ", "s14"}], "+", 
               RowBox[{"163339", " ", "s23"}], "-", 
               RowBox[{"705762", " ", "s24"}]}], ")"}]}], "-", 
            RowBox[{"25200", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
            RowBox[{"280", " ", "s14", " ", 
             SuperscriptBox["s24", "2"]}], "-", 
            RowBox[{"20476", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"16110", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{"100", " ", 
             SuperscriptBox["s14", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "s23"}], "+", 
               RowBox[{"7", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3200"}], " ", 
                SuperscriptBox["s14", "2"]}], "+", 
               RowBox[{"3500", " ", "s14", " ", "s23"}], "+", 
               RowBox[{"34800", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"73090", " ", "s14", " ", "s24"}], "+", 
               RowBox[{"46288", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"29414", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", "ep31", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1687372", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s14", "3"]}], "+", 
            RowBox[{"2000", " ", 
             SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9000", " ", "s14"}], "-", 
               RowBox[{"33863", " ", "s23"}], "+", 
               RowBox[{"354564", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9000", " ", 
                SuperscriptBox["s14", "2"]}], "-", 
               RowBox[{"144795", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"14000", " ", "s14", " ", "s24"}], "-", 
               RowBox[{"370561", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"289008", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "s23", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5975", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"35240", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"36126", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee23", " ", "ep42", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"701342", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"5150", " ", 
             SuperscriptBox["s23", "3"]}], "-", 
            RowBox[{"77", " ", 
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1809", " ", "s23"}], "-", 
               RowBox[{"337", " ", "s24"}]}], ")"}]}], "+", 
            RowBox[{"38350", " ", 
             SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
            RowBox[{"43372", " ", "s23", " ", 
             SuperscriptBox["s24", "2"]}], "+", 
            RowBox[{"9400", " ", 
             SuperscriptBox["s24", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"76475", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"160496", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"119943", " ", 
                SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "ee24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", "ep34", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24016", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"790", " ", "s14"}], "+", 
                  RowBox[{"2847", " ", "s23"}], "+", 
                  RowBox[{"1376", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"s23", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"110", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"100", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"544", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"100", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "200"}], " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"1180", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"1366", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"600", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"3552", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"400", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"ep32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"384956", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"850", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"5860", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"6186", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"2000", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "43229"}], " ", "s23"}], "+", 
                  RowBox[{"101012", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17965", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"58318", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"44244", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1000", " ", 
      SqrtBox["2"], " ", "s13", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["m", "2"]}], "+", "s12", "+", "s13", "+", "s23"}], 
       ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1238963", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"269727", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1639253", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"1358580", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"219571", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1000010", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"589451", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"665477", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"478087", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"1500883", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"52400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"160600", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"79000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"15250", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"119200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "+", 
      RowBox[{"9700", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"262600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s13"}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"5800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"21000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"12500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"12600", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "+", 
      RowBox[{"5000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"16400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s13", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "3"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "3"]}], "+", 
      RowBox[{"1000", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "3"]}], "+", 
      RowBox[{"41568", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"78600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"32268", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"6732", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"117178", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"360920", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"153210", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"203688", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"131020", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "-", 
      RowBox[{"330020", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s14"}], "+", 
      RowBox[{"11200", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"39200", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"5850", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"70200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"16400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "-", 
      RowBox[{"200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s14"}], "+", 
      RowBox[{"2400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"2000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s14"}], "-", 
      RowBox[{"15380", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"4770", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"117430", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"111430", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"67000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"52800", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"109230", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"47950", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"35600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"1100", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"3000", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s14", "2"]}], "+", 
      RowBox[{"2800", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"2500", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "3"]}], "+", 
      RowBox[{"3300", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"4300", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"4000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"3300", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"1500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "3"]}], "-", 
      RowBox[{"378410", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"346392", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"715515", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"1995642", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1441748", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"70432", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"786886", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1810652", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"305208", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "-", 
      RowBox[{"1032942", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s23"}], "+", 
      RowBox[{"7700", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"61600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"10600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"48200", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "+", 
      RowBox[{"12450", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"40600", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s23"}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"1100", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "+", 
      RowBox[{"500", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s23"}], "-", 
      RowBox[{"30500", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"10150", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"36700", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{"32000", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"101530", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"186770", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"63180", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"34170", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"106850", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "+", 
      RowBox[{"134000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s23"}], "-", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "2650", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{
      "1600", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "+", 
      RowBox[{
      "1000", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s23"}], "-", 
      RowBox[{"1000", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"500", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"14650", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"5550", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"10250", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"2300", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"6500", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"5050", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"10750", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
      RowBox[{"1800", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
      RowBox[{"305525", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"195705", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"173635", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"176030", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"130545", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"136970", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"66365", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"51445", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"72205", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"346805", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1100", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"250", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"800", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s23", "2"]}], "-", 
      RowBox[{"2300", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"2050", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"18850", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1950", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"7750", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"3650", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"5750", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"100", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"7500", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s23", "2"]}], "+", 
      RowBox[{"26025", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"26025", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"53575", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"5250", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"24275", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"3500", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"24275", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"20775", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"24275", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "+", 
      RowBox[{"22525", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "3"]}], "-", 
      RowBox[{"655184", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"487011", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"443591", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "-", 
      RowBox[{"1744995", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1808799", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"706372", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"575964", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1802396", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"73074", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"1148701", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "4"], " ", "s24"}], "+", 
      RowBox[{"20600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"12000", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"11600", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "-", 
      RowBox[{"11000", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"10600", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"42900", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"23000", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s13", " ", "s24"}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"800", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"2400", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"1600", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"2800", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"400", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s13", "2"], " ", "s24"}], "+", 
      RowBox[{"116386", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"41600", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"78164", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"28436", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"35756", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"191790", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "+", 
      RowBox[{"50980", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"58626", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"1310", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{"21720", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s14", " ", "s24"}], "-", 
      RowBox[{
      "800", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "4400", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "5800", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "3200", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s14", 
       " ", "s24"}], "+", 
      RowBox[{
      "7700", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{
      "1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s14", 
       " ", "s24"}], "-", 
      RowBox[{"2280", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"12020", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"15620", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"10780", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"2100", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"2900", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
      RowBox[{"18920", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"5900", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
      RowBox[{"640045", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"416581", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"596940", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"488066", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"190759", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{"57584", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"89263", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"12881", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"100119", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "+", 
      RowBox[{"486231", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", "s23", " ", "s24"}], "-", 
      RowBox[{
      "4000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "4000", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "700", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "2400", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "4300", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "1600", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "4650", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "3000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "3500", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "21400", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "35320", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "2430", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "19920", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{
      "29170", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "30050", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "-", 
      RowBox[{
      "10200", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s14", " ", "s23", 
       " ", "s24"}], "+", 
      RowBox[{"18350", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"29370", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"9185", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
      RowBox[{"83920", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"12630", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"30670", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"1060", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"79820", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"23380", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"34770", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
      RowBox[{"136308", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"118493", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"43893", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"94625", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"201635", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"296156", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"183350", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"33056", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"395758", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"292273", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"400", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1200", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"600", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"1600", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2400", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"400", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s13", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2832", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"2000", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"35268", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"33268", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"44872", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"12820", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"22740", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"46088", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"17760", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s14", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"71520", " ", "ee12", " ", "ee45", " ", "ep32", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"71277", " ", "ee12", " ", "ee35", " ", "ep41", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"88895", " ", "ee12", " ", "ee35", " ", "ep42", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"67117", " ", "ee12", " ", "ee35", " ", "ep43", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"26107", " ", "ee14", " ", "ee23", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"19352", " ", "ee12", " ", "ee34", " ", "ep52", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"71274", " ", "ee14", " ", "ee23", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"13792", " ", "ee12", " ", "ee34", " ", "ep53", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "+", 
      RowBox[{"19102", " ", "ee14", " ", "ee23", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"72677", " ", "ee12", " ", "ee34", " ", "ep54", " ", "s23", " ", 
       SuperscriptBox["s24", "2"]}], "-", 
      RowBox[{"50270", " ", "ee12", " ", "ee45", " ", "ep32", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"69720", " ", "ee12", " ", "ee35", " ", "ep41", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"69720", " ", "ee12", " ", "ee35", " ", "ep42", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"119990", " ", "ee12", " ", "ee35", " ", "ep43", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"24612", " ", "ee14", " ", "ee23", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"35268", " ", "ee12", " ", "ee34", " ", "ep52", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"5562", " ", "ee14", " ", "ee23", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"85538", " ", "ee12", " ", "ee34", " ", "ep53", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"11770", " ", "ee14", " ", "ee23", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "-", 
      RowBox[{"69720", " ", "ee12", " ", "ee34", " ", "ep54", " ", 
       SuperscriptBox["s24", "3"]}], "+", 
      RowBox[{"ee13", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ee45"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ep21", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"66327", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"24525", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"242842", " ", "s23"}], "-", 
                  RowBox[{"419411", " ", "s24"}]}], ")"}]}], "-", 
               RowBox[{"35170", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"73077", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"69720", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"206905", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"389081", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"125493", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"ep24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11087", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"2725", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"58505", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"49758", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"50270", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "242563"}], " ", "s23"}], "+", 
                  RowBox[{"552364", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "169595"}], " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"266954", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"46932", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"ee24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "ep52", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"226729", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"1850", " ", 
                SuperscriptBox["s14", "3"]}], "-", 
               RowBox[{"16875", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"725", " ", "s23"}], "-", 
                  RowBox[{"9260", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"17955", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"27092", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"17634", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "25214"}], " ", "s14"}], "-", 
                  RowBox[{"219778", " ", "s23"}], "+", 
                  RowBox[{"358474", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16815", " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"16290", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"117405", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"19733", " ", "s14", " ", "s24"}], "-", 
                  RowBox[{"69586", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"222314", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{"s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11225", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"6335", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"25044", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"ep54", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "948487"}], " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["s14", "3"]}], "+", 
               RowBox[{"1800", " ", 
                SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
               RowBox[{"3600", " ", "s14", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"47225", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"104300", " ", "s13"}], "+", 
                  RowBox[{"78310", " ", "s14"}], "+", 
                  RowBox[{"23834", " ", "s23"}], "-", 
                  RowBox[{"34437", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["s14", "2"], " ", "s24"}], "+", 
               RowBox[{"3000", " ", "s14", " ", "s23", " ", "s24"}], "+", 
               RowBox[{"33070", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"137512", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"50270", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["s13", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"s14", "+", "s24"}], ")"}]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"2", " ", "s14", " ", "s24"}], "-", 
                  RowBox[{"2", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2800", " ", 
                   SuperscriptBox["s13", "2"]}], "-", 
                  RowBox[{"5000", " ", 
                   SuperscriptBox["s14", "2"]}], "-", 
                  RowBox[{"9400", " ", "s14", " ", "s23"}], "-", 
                  RowBox[{"163105", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"200", " ", "s13", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"101", " ", "s14"}], "+", 
                    RowBox[{"4", " ", "s23"}], "-", 
                    RowBox[{"47", " ", "s24"}]}], ")"}]}], "+", 
                  RowBox[{"31720", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"247931", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"229568", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"ep53", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"377198", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["s13", "3"]}], "-", 
               RowBox[{"7400", " ", 
                SuperscriptBox["s14", "2"], " ", "s23"}], "+", 
               RowBox[{"1500", " ", "s14", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"4700", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["s13", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"s23", "-", "s24"}], ")"}]}], "-", 
               RowBox[{"3700", " ", 
                SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
               RowBox[{"9170", " ", "s14", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"6445", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"14820", " ", "s14", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"37966", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"35268", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "34800"}], " ", "s13"}], "+", 
                  RowBox[{"16140", " ", "s14"}], "-", 
                  RowBox[{"848249", " ", "s23"}], "+", 
                  RowBox[{"548768", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"200", " ", "s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"15", " ", "s14", " ", "s23"}], "-", 
                  RowBox[{"4", " ", "s23", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16600", " ", 
                   SuperscriptBox["s13", "2"]}], "+", 
                  RowBox[{"21400", " ", 
                   SuperscriptBox["s14", "2"]}], "-", 
                  RowBox[{"25020", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"132680", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"50170", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"24567", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"166148", " ", 
                   SuperscriptBox["s24", "2"]}], "+", 
                  RowBox[{"200", " ", "s13", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"128", " ", "s14"}], "-", 
                    RowBox[{"9", " ", "s23"}], "+", 
                    RowBox[{"43", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"ee15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ee23", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ep42", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"306614", " ", 
                SuperscriptBox["m", "6"]}], "-", 
               RowBox[{"25800", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"19335", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "+", 
               RowBox[{"20519", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"19450", " ", 
                SuperscriptBox["s24", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "173521"}], " ", "s23"}], "+", 
                  RowBox[{"47553", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14310", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"86727", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"74161", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"ep41", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1547"}], " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"6800", " ", 
                SuperscriptBox["s14", "3"]}], "+", 
               RowBox[{"24275", " ", 
                SuperscriptBox["s23", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"20810", " ", "s14"}], "+", 
                  RowBox[{"270502", " ", "s23"}], "-", 
                  RowBox[{"418641", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"300", " ", 
                SuperscriptBox["s14", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"20", " ", "s23"}], "-", "s24"}], ")"}]}], "-", 
               RowBox[{"23080", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"39902", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"12570", " ", 
                SuperscriptBox["s24", "3"]}], "-", 
               RowBox[{"10", " ", "s14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"600", " ", 
                   SuperscriptBox["s23", "2"]}], "-", 
                  RowBox[{"1895", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"1916", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "81000"}], " ", 
                   SuperscriptBox["s14", "2"]}], "-", 
                  RowBox[{"125300", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"54095", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"151030", " ", "s14", " ", "s24"}], "-", 
                  RowBox[{"45769", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"275578", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"50", " ", "ep43", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13856", " ", 
                SuperscriptBox["m", "6"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["s13", "2"], " ", "s14"}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["s14", "3"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["s14", "2"], " ", "s23"}], "-", 
               RowBox[{"5", " ", "s14", " ", 
                SuperscriptBox["s23", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["s14", "2"], " ", "s24"}], "-", 
               RowBox[{"14", " ", "s14", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["s23", "2"], " ", "s24"}], "-", 
               RowBox[{"88", " ", "s14", " ", 
                SuperscriptBox["s24", "2"]}], "-", 
               RowBox[{"40", " ", "s23", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["s24", "3"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"216", " ", "s13"}], "+", 
                  RowBox[{"402", " ", "s14"}], "+", 
                  RowBox[{"31", " ", "s23"}], "+", 
                  RowBox[{"1348", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"s13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "28"}], " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"10", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"32", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"40", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["s24", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "160"}], " ", 
                   SuperscriptBox["s13", "2"]}], "+", 
                  RowBox[{"156", " ", "s13", " ", "s14"}], "-", 
                  RowBox[{"626", " ", 
                   SuperscriptBox["s14", "2"]}], "+", 
                  RowBox[{"231", " ", "s14", " ", "s23"}], "+", 
                  RowBox[{"180", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"1318", " ", "s14", " ", "s24"}], "+", 
                  RowBox[{"56", " ", "s23", " ", "s24"}], "+", 
                  RowBox[{"280", " ", 
                   SuperscriptBox["s24", "2"]}], "+", 
                  RowBox[{"56", " ", "s13", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", "s23"}], "+", "s24"}], ")"}]}]}],
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"ee24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ep31", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"47131", " ", 
                SuperscriptBox["m", "4"]}], "+", 
               RowBox[{"61300", " ", 
                SuperscriptBox["s23", "2"]}], "-", 
               RowBox[{"53195", " ", "s23", " ", "s24"}], "-", 
               RowBox[{"87354", " ", 
                SuperscriptBox["s24", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"41030", " ", "s23"}], "+", 
                  RowBox[{"73827", " ", "s24"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", "ep34", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", "s23"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"266", " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                  RowBox[{"25", " ", "s14"}], "+", 
                  RowBox[{"370", " ", "s23"}], "-", 
                  RowBox[{"694", " ", "s24"}]}], ")"}]}], "+", 
               RowBox[{"ep32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"56113", " ", 
                   SuperscriptBox["m", "4"]}], "-", 
                  RowBox[{"875", " ", 
                   SuperscriptBox["s23", "2"]}], "+", 
                  RowBox[{"4100", " ", "s23", " ", "s24"}], "-", 
                  RowBox[{"1572", " ", 
                   SuperscriptBox["s24", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "43500"}], " ", "s23"}], "+", 
                    RowBox[{"79016", " ", "s24"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8340365662883906`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"3a9906d7-45ea-49e0-9038-da1fdf00fcaa"]
},
WindowSize->{1125., 688.5},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"41d45e7a-5aff-44cc-b503-8b6e2da36ac7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 626, 12, 31, "Input",ExpressionUUID->"439a2f54-1d3e-4361-bed7-b2b2af171112"],
Cell[CellGroupData[{
Cell[1209, 36, 399, 10, 33, "ItemNumbered",ExpressionUUID->"c82de8bd-194c-438f-8196-c17740826021"],
Cell[1611, 48, 481, 13, 33, "ItemNumbered",ExpressionUUID->"62592a57-b9d9-4256-9ef5-66d9197ac5d6"],
Cell[2095, 63, 521, 14, 32, "ItemNumbered",ExpressionUUID->"b1c3fc1a-1dda-4636-bde0-e89cbf6f1c19"]
}, Open  ]],
Cell[2631, 80, 667524, 13502, 23685, "Output",ExpressionUUID->"3a9906d7-45ea-49e0-9038-da1fdf00fcaa"]
}
]
*)

(* End of internal cache information *)


